The First APOKASC Catalog of Kepler Dwarf and Subgiant Stars

(Abridged) We present the first APOKASC catalog of spectroscopic and asteroseismic data for 415 dwarfs and subgiants. Asteroseismic data have been obtained by Kepler in short cadence. The spectroscopic parameters are based on spectra taken as part of APOGEE and correspond to DR13 of SDSS. We analyze our data using two Teff scales, the spectroscopic values from DR13 and those derived from SDSS griz photometry. We use the differences in our results arising from these choices as a test of systematic Teff, and find that they can lead to significant differences in the derived stellar properties. Determinations of surface gravity ($\log{g}$), mean density ($\rho$), radius ($R$), mass ($M$), and age ($\tau$) for the whole sample have been carried out with stellar grid-based modeling. We have assessed random and systematic error sources in the spectroscopic and seismic data, as well as in the grid-based modeling determination of the stellar quantities in the catalog. We provide stellar properties for both Teff scales. The median combined (random and systematic) uncertainties are 2% (0.01 dex; $\log{g}$), 3.4% ($\rho$), 2.6% ($R$), 5.1% ($M$), and 19% ($\tau$) for the photometric Teff scale and 2% ($\log{g}$), 3.5% ($\rho$), 2.7% ($R$), 6.3% ($M$), and 23% ($\tau$) for the spectroscopic scale. Comparisons with stellar quantities in the catalog by Chaplin et al.(2014) highlight the importance of metallicity measurements for determining stellar parameters accurately. We compare our results with those from other sources, including stellar radii determined from TGAS parallaxes and asteroseismic analyses based on individual frequencies. We find a very good agreement in all cases. Comparisons give strong support to the determination of stellar quantities based on global seismology, a relevant result for future missions such as TESS and PLATO. Table 5 corrected (wrongly listed SDSS Teff before).

==> anc/table3.txt <==
Title: The First APOKASC Catalog of Kepler Dwarf and Subgiant Stars
Authors: Aldo Serenelli, Jennifer Johnson, Daniel Huber, Marc Pinsonneault,
	 Warrick H. Ball, Jamie Tayar, Victor Silva Aguirre, Sarbani Basu,
	 Nicholas Troup, Saskia Hekker, Thomas Kallinger, Dennis Stello,
	 Guy R. Davies, Mikkel N. Lund, Savita Mathur, Benoit Mosser,
	 Keivan G. Stassun, William J. Chaplin, Yvonne Elsworth,
	 Rafael A. Garcia, Rasmus Handberg, Jon Holtzman2, Fred Hearty,
	 D. A. Garcia-Hernandez, Patrick Gaulme, and Olga Zamora
Table: Seismic properties of the APOKASC dwarfs sample
============================================================================
Byte-by-byte description
----------------------------------------------------------------------------
   Bytes  Format  Units  Label      Explanation
----------------------------------------------------------------------------
  1- 10    A10    ----   KIC        KIC identification number
 12- 19    F8.3   muHz   numax      Frequency of maximum power
 21- 28    F8.3   muHz   enumax     numax error
 30- 37    F8.3   muHz   Dnu        Large frequency separation
 39- 46    F8.3   muHz   eDnu       Dnu error
 48- 55    F8.3   days   Length     Length of Kepler time series
 57- 64    F8.3   ----   HBR        Height-to-background ratio
----------------------------------------------------------------------------
   1435467 1382.311   19.038   70.558    0.087  938.100    1.662 
   2010607  674.919  146.523   42.479    2.185   28.900    1.547 
   2309595  643.208   11.226   39.029    0.721   28.900    1.767 
   2450729 1053.105  114.904   61.910    2.539   28.900    1.470 
   2837475 1629.761   18.396   75.720    0.129 1029.400    1.767 
   2849125  722.576   27.254   41.322    1.970   24.900    1.624 
   2852862  983.522   16.419   53.556    0.149  523.700    1.411 
   2991448 1111.248   18.148   61.732    0.899   92.600    1.609 
   2998253 1884.738  226.070   87.227    5.653   31.000    1.049 
   3112152 1221.493   54.117   65.130    2.122   26.100    1.231 
   3112889  871.525   65.675   53.709    1.865   31.000    1.451 
   3115178  428.866    7.731   28.414    0.728   29.400    3.308 
   3223000 2573.222  563.234  110.919    1.662   32.400    1.102 
   3241581 2807.592  395.565  123.412    2.821   30.000    1.105 
   3329196  435.093   31.154   29.604    1.193   31.100    7.560 
   3424541  769.626   10.207   41.291    0.122  931.000    1.702 
   3427720 2726.381   56.767  120.045    0.120  963.800    1.125 
   3429205  371.041    4.536   24.296    0.098  683.000    3.970 
   3430893 1700.054   88.249   80.813    3.933   28.400    1.247 
   3437637  834.621   45.394   48.084    1.996   24.900    1.496 
   3438633  964.992   37.231   55.725    2.223   24.900    1.614 
   3545753  749.341   66.324   43.288    1.165   30.000    1.717 
   3630240  253.379    6.169   18.327    0.310   28.500    3.109 
   3632418  690.176   32.749   39.276    0.309 1018.800    2.398 
   3633847 1139.085   88.447   61.149    1.012   29.900    1.639 
   3633889 2010.370   59.724   97.458    4.474   29.400    1.281 
   3642422  494.146   49.091   29.442    0.402   31.000    1.528 
   3643774 1566.577   52.518   76.417    0.314   87.100    1.460 
   3656476 1932.400   23.744   93.305    0.079  783.300    1.371 
   3657002 1600.226   94.805   80.096    1.018   28.300    1.474 
   3661135 1005.609   30.574   54.965    1.588   26.100    1.554 
   3730801 1493.040   53.707   74.547    1.962   28.900    1.182 
   3733735 2105.007   33.992   92.149    0.165  537.500    1.680 
   3735871 2815.568   67.491  122.856    0.472 1030.500    1.107 
   3761840  646.538   44.293   34.671    1.027   28.700    1.466 
   3854781 1181.003   33.708   62.016    0.958   25.900    1.392 
   3942719  786.269   20.328   45.463    1.208   28.500    1.585 
   3952307  853.018   56.238   51.339    1.106   24.900    1.820 
   3952580  627.898   18.374   36.477    0.435   30.000    1.866 
   3967859 1580.469  203.830   93.782    2.216   31.000    1.134 
   4038445  492.804    8.319   31.435    0.467   29.400    1.889 
   4049576  953.579  125.509   53.265    3.312   28.500    1.357 
   4064447  287.334   21.580   19.174    0.884   28.900    2.788 
   4072740  261.380    3.409   18.352    0.055  337.100    5.860 
   4165030 1096.081   37.335   61.846    1.494   28.600    1.318 
   4243623  493.549   10.974   31.938    1.201   25.900    3.831 
   4247542 1204.068  162.728   72.194    2.345   28.500    1.196 
   4346201  956.143   42.803   55.319    0.434   87.900    1.968 
   4347652  259.952   30.482   17.352    1.004   28.900    3.118 
   4351319  385.509    5.005   24.493    0.125  781.200    4.825 
   4378838  395.498   10.830   24.146    0.767   31.000    2.375 
   4446300  844.081   29.487   50.025    0.469   24.900    1.973 
   4450844 1358.900   20.580   72.653    0.198  189.400    1.373 
   4457351 1088.104   40.068   61.016    2.546   29.400    1.376 
   4465324 1736.016   67.967   86.274    1.457   31.000    1.219 
   4465529 1389.690   67.234   72.660    1.054   56.300    1.302 
   4543171 1484.420   70.713   71.217    1.973   25.700    1.424 
   4571351 1293.041  149.289   79.194    4.312   29.600    1.171 
   4571904  768.524   35.173   45.028    4.303   28.600    1.347 
   4574610  690.176   32.749   39.276    0.309   26.000    1.925 
   4577484  818.378  109.549   46.500    0.752   25.900    1.346 
   4586099 1127.662   36.621   61.819    0.307   87.100    1.662 
   4638884 1203.148   18.326   60.727    0.193  364.400    1.502 
   4641621  454.990   46.744   30.649    1.011   29.400    1.918 
   4672403 1105.801   49.862   60.535    0.646   24.900    1.430 
   4739932 1139.148   96.136   60.559    1.530   29.400    1.281 
   4755204 1350.677   41.303   70.348    0.792   33.400    1.339 
   4756112  669.295   68.681   36.842    1.494   29.400    1.464 
   4841753  861.077   80.147   49.655    2.429   30.000    1.302 
   4842436 1338.963  183.233   72.551    3.086   31.100    1.339 
   4846457  697.151   60.537   42.067    2.816   31.100    1.837 
   4914923  690.176   32.749   39.276    0.309  962.700    1.546 
   4915148  567.165    8.847   35.351    0.281   29.500    5.683 
   4947253  920.825   47.532   51.547    1.209   29.400    1.567 
   5021689 1182.910   36.545   63.504    0.233   92.600    2.248 
   5033245  423.674    7.392   26.525    0.259   29.400    4.524 
   5084157 1792.496   44.169   87.726    3.294   29.400    1.125 
   5095159  580.816   91.438   34.995    0.241   30.000    1.595 
   5110725  318.001    5.685   21.157    0.289   25.900    4.743 
   5214711 1001.627  124.284   60.170    2.717   29.600    1.248 
   5253542 2393.144  147.551  108.071    1.821   31.000    1.108 
   5265656  556.196  120.097   34.521    0.818   30.000    1.553 
   5344612 1279.595  109.403   65.683    2.719   25.900    1.291 
   5353186  879.035   26.011   47.545    1.346   28.900    1.541 
   5371516 1013.213   31.519   55.347    0.291   74.900    2.698 
   5390438  299.568    5.124   21.183    0.387   25.700    6.801 
   5429911  455.035   25.051   27.920    0.840   28.400    1.980 
   5431016  982.258  102.610   48.838    0.325  422.400    1.291 
   5431807  443.035    8.566   28.363    0.185   28.500    2.984 
   5450445 1077.054   43.623   57.311    0.216   90.800    1.615 
   5512589 1304.710   27.058   68.079    0.185   87.900    1.679 
   5516982 1705.575   44.389   84.156    0.392   87.800    1.417 
   5523099  732.632   31.530   42.617    1.426   26.100    1.552 
   5530375  549.896   24.790   35.175    0.865   30.000    2.761 
   5543462 1768.811  287.746   92.696    5.211   30.000    1.187 
   5607242  676.118    7.613   40.628    0.073 1045.400    1.930 
   5629080  428.630    8.085   27.780    0.241   30.000    3.679 
   5636956 1013.296   38.441   55.235    1.415   26.100    1.502 
   5683538  683.725  119.496   41.980    2.381   28.900    1.528 
   5689219 1299.947  118.312   66.404    1.613   25.100    1.461 
   5723165  572.374    7.928   34.500    0.390  661.600    2.755 
   5773155 1186.800   47.754   61.134    1.882   29.600    1.469 
   5773345 1103.771   15.706   57.551    0.086  422.900    1.999 
   5822889  300.250    7.401   19.708    0.127  317.200    1.636 
   5892169  493.997    9.695   29.750    0.482   29.400    2.555 
   5950854 1924.536   32.725   96.857    0.194  401.900    1.145 
   5955122  860.142    9.557   49.214    0.558 1039.200    2.451 
   5961597 1261.854   74.001   59.760    1.301   25.900    1.586 
   6034893  335.788   10.746   20.899    1.097   29.900    1.630 
   6035199  326.487   11.095   23.738    0.827   29.900    4.640 
   6047087 1967.063  124.445   93.524    1.248   31.000    1.293 
   6049366 1083.243  127.172   60.360    3.951   31.100    1.495 
   6116048 2102.099   24.883  100.891    0.089 1048.000    1.804 
   6129877 1939.249  119.326   92.943    2.667   29.400    1.315 
   6145937  653.556   16.150   41.340    1.068   29.400    1.910 
   6232600 1933.004   95.366   94.626    1.002   25.200    1.669 
   6287060 1600.911  207.438   80.146    2.235   30.000    1.337 
   6290627  319.911    6.923   22.336    0.182   25.900    4.890 
   6308642  730.729   23.493   42.511    0.399   31.000    2.171 
   6313425  628.947    9.135   37.176    0.358  567.000    1.480 
   6370489  913.540   17.107   52.168    0.308   87.800    2.954 
   6430804  363.387    9.759   25.289    3.593   29.500    6.369 
   6442183  690.176   32.749   39.276    0.309  955.900    2.765 
   6508366  962.773   11.455   51.732    0.081  923.700    1.889 
   6520835  893.550   45.787   49.844    0.521   29.300    2.184 
   6529109 1140.208   32.581   60.105    0.569   25.900    1.617 
   6530901 1601.798  176.417   78.581    0.784   29.800    1.416 
   6531928  456.958    9.822   31.375    0.412  655.900    2.981 
   6592305  837.449   33.357   46.861    0.699   29.400    2.397 
   6593620 1274.074   85.103   67.665    1.748   28.900    1.220 
   6603624 2382.916   32.100  110.321    0.104 1049.600    1.408 
   6605673 1246.173   90.083   68.074    0.821   30.000    1.380 
   6612225 1113.110   29.449   58.904    2.607   25.900    1.699 
   6671492  746.600   47.870   42.105    0.736   24.900    1.839 
   6688822  827.064   48.554   47.048    0.721   30.000    1.827 
   6689943 1679.601   66.364   80.825    1.745   29.300    1.295 
   6693861  786.144   10.437   47.298    0.180  567.800    1.437 
   6766513  873.803   21.447   50.673    0.455  522.800    1.288 
   6802438  567.653   14.823   34.560    0.183   92.500    2.075 
   6806100  909.346  176.552   45.815    2.052   33.400    1.200 
   6837853 1875.477  140.767   89.310    3.970   26.100    1.136 
   6848299  949.135   28.459   56.460    2.650   31.000    1.525 
   6853020 1017.234   96.986   54.204    1.787   26.900    1.393 
   6863041  791.230   41.065   42.899    0.583   92.400    1.276 
   6933899 1384.703   15.411   72.139    0.066 1046.400    1.713 
   6947945  730.514   15.559   43.660    1.416   25.900    1.872 
   7038145  750.995   43.540   42.455    1.205   29.600    1.573 
   7103006 1168.402   15.095   59.603    0.086  856.200    1.583 
   7106245 2440.879   55.896  111.337    0.174  919.100    1.072 
   7107778  538.946   10.637   31.938    0.434  596.800    1.815 
   7133688 1133.731  152.199   59.224    2.030   25.900    1.227 
   7174470  930.091   82.104   47.136    1.173   33.400    1.491 
   7174707  816.137    9.101   47.315    0.073 1050.500    1.391 
   7206837 1634.950   27.894   79.157    0.110  945.100    1.308 
   7216846  482.558   14.948   28.644    0.334   92.400    1.666 
   7264595  543.251   45.729   36.305    2.571   31.100    2.074 
   7282890  822.435   22.866   45.479    0.539   74.400    2.141 
   7296438 1845.525   22.219   88.743    0.110  431.000    1.310 
   7341231  690.176   32.749   39.276    0.309 1038.800    5.927 
   7376493 1336.273   49.143   75.169    1.127   26.100    1.274 
   7383120 1787.203   91.303   83.410    4.181   29.600    1.191 
   7386523  911.992   66.360   48.747    3.067   29.400    1.187 
   7429287 1346.771   48.299   71.244    1.211   28.900    1.243 
   7448374  774.158   32.432   44.408    0.545   29.900    2.475 
   7529180 1911.944   59.189   86.427    1.294   71.200    1.390 
   7534011 1022.367   33.095   57.210    1.624   31.000    1.320 
   7584900  322.994    3.648   21.795    0.271 1050.200    5.158 
   7591963 1107.080   66.024   59.881    1.700   33.400    1.307 
   7611858 1556.412  282.904   75.251    3.437   25.900    1.195 
   7628676  478.644   14.229   29.245    0.433   26.100    4.142 
   7668623  806.936   29.594   45.663    0.605   87.200    1.793 
   7680114 1709.994   20.423   85.169    0.083  838.600    1.329 
   7700968 2069.664  425.841  101.902    4.991   25.900    1.153 
   7739672 1352.234  209.703   66.015    1.910   29.500    1.148 
   7747078  690.176   32.749   39.276    0.309 1045.700    2.201 
   7771282 1459.159   67.736   72.313    0.198  523.600    1.217 
   7799349  569.664    7.040   33.299    0.322 1049.100    3.103 
   7799430  467.537    8.869   31.117    0.328   28.500    4.438 
   7800289  586.615   14.478   33.597    0.153  669.400    1.986 
   7833440 1117.068  104.759   66.216    1.041   30.000    1.379 
   7870112 1422.539  102.615   69.435    6.297   28.500    1.151 
   7871531 3512.044   62.508  151.190    0.379 1050.200    1.053 
   7880676 1025.485   73.309   53.848    1.633   29.600    1.558 
   7910848 1279.573  336.759   73.054    2.728   29.400    1.148 
   7914731  583.321   54.674   34.570    2.414   28.900    1.957 
   7976303  869.617   23.665   51.314    0.503 1050.500    2.730 
   8012842 2000.352  317.494   95.845    3.970   28.900    1.162 
   8016496 1031.948  100.398   53.513    3.752   33.400    1.302 
   8018599  440.299    6.600   27.984    0.262  962.200    1.787 
   8019508  644.607   42.813   38.983    0.411   31.000    2.496 
   8026226  564.466    6.775   34.343    0.163  331.100    2.691 
   8027956 1189.194   85.476   65.284    2.127   29.400    1.295 
   8045442  482.655   48.653   31.916    0.697   25.900    2.232 
   8106950 1147.026  103.949   62.061    6.098   29.400    1.268 
   8114155 1382.158  151.118   73.675    3.015   31.100    1.273 
   8150065 1875.022   62.654   89.055    0.362  401.800    1.171 
   8174981  993.409   62.896   53.743    1.008   31.000    1.761 
   8176564 1519.762   25.285   77.776    0.126  275.900    1.379 
   8179536 2064.149   32.076   95.196    0.139  498.400    1.372 
   8179643 1029.090   47.932   56.926    3.014   31.000    1.267 
   8179973  342.157    3.953   22.918    0.037  866.700    4.384 
   8216936 1118.588   58.678   56.678    7.220   29.300    1.401 
   8228742 1175.394   15.702   62.051    0.066 1049.300    1.900 
   8241455  713.223   59.164   41.890    0.723   31.000    1.538 
   8249189 1402.424   95.872   67.600    7.890   25.900    1.508 
   8289241 1817.121  122.906   95.976    4.165   29.900    1.209 
   8298626 1896.023  105.052   91.514    1.642   29.400    1.264 
   8321567 1304.981  184.756   70.851    0.757   33.400    1.310 
   8360349  739.636   18.896   40.760    0.274   92.000    1.864 
   8367710 1032.560   27.584   55.607    0.467  147.800    1.478 
   8394589 2385.971   41.713  109.443    0.204 1050.700    1.250 
   8408931  578.341   44.765   33.932    0.417   25.900    2.072 
   8414062 1130.258  194.199   70.479    6.383   26.100    1.164 
   8416311  875.152   40.247   48.885    1.784   27.500    1.935 
   8424992 2525.043   76.710  120.914    0.305  338.500    1.103 
   8493735  620.149   40.786   38.500    1.154   30.000    2.070 
   8493800 1832.581  155.011   83.226    1.453   33.400    1.170 
   8499940 1300.637   60.122   69.493    1.050   33.400    1.221 
   8561221  489.612    5.706   29.766    0.072 1047.100    1.796 
   8574769 1321.783   65.317   71.284    0.565   25.900    1.276 
   8579578  958.390   35.628   50.338    0.549   71.300    1.935 
   8621637 1042.115   32.169   57.437    1.604   26.100    1.322 
   8656342 1015.271  227.206   71.368    1.167   29.400    1.137 
   8677016 1858.634  162.027   91.854    1.774   31.000    1.129 
   8694723 1434.684   20.974   75.088    0.090 1049.700    2.111 
   8696343 2405.417  225.091  110.738    3.673   28.600    1.156 
   8702606  666.500   10.177   39.639    0.063 1048.900    2.794 
   8738809  884.469   23.040   49.456    0.148  345.000    1.912 
   8776961 1206.211   35.087   64.779    0.708   30.000    1.384 
   8802782  771.388   53.468   45.118    3.186   26.100    1.477 
   8817551  737.414  117.320   43.190    1.391   29.400    1.467 
   8868481  678.338   46.967   40.421    1.343   25.900    1.634 
   8915084 1608.535   76.094   78.645    1.078   30.000    1.403 
   8938364 1669.006   20.241   85.678    0.097  958.700    1.368 
   8940939 1538.954   55.252   77.348    3.725   26.100    1.342 
   8950146 2131.654   90.867   94.829    3.034   29.400    1.069 
   8952800  973.873   24.886   53.048    1.346   29.400    1.513 
   8956017 1234.145   97.140   62.170    3.883   31.100    1.546 
   9005973 1538.112  126.210   82.376    1.718   33.400    1.169 
   9025370 3016.535   51.228  132.707    0.429 1048.200    1.091 
   9026479  702.799   17.215   42.444    0.825   29.400    2.338 
   9026685 1128.535   43.885   61.894    0.639   30.000    1.451 
   9049593 1916.848  147.165   85.064    3.078   28.900    1.106 
   9051235  909.289  111.019   51.208    3.800   29.600    1.275 
   9073645  739.969   69.157   43.619    1.881   28.500    1.556 
   9073950  296.454    4.990   20.644    0.030  611.200    2.133 
   9093289 1731.183  273.826   85.796    1.883   30.000    1.155 
   9098294 2327.298   29.431  109.120    0.117 1049.500    1.173 
   9116461 2241.753   74.904  105.301    3.745   26.700    1.448 
   9119139 1124.874  127.720   61.654    3.381   29.400    1.372 
   9138680  708.002   44.549   41.555    0.952   33.400    1.571 
   9139151 2687.230   44.996  117.249    0.160 1010.500    1.231 
   9139163 1683.419   30.613   81.027    0.087 1037.300    1.665 
   9143749 1207.181   60.052   64.977    1.891   31.000    1.356 
   9150095  260.118    8.461   18.319    0.445   24.900    4.177 
   9163769 1877.806  290.520   80.202    2.088   27.800    1.257 
   9201604  399.696   14.703   25.906    0.240   29.500    3.226 
   9202077 1131.446   51.620   57.869    0.912   30.000    1.713 
   9204313 1372.311  319.043   74.334    0.815   24.900    1.405 
   9206432 1872.097   22.226   84.777    0.137  595.800    1.472 
   9225600 1239.993   45.580   64.662    1.638   28.500    1.336 
   9226926 1610.118   42.436   73.274    0.564  165.000    1.633 
   9266926 1325.799   49.279   75.081    1.458   24.900    1.221 
   9287845  824.544   82.638   48.166    2.261   29.400    1.439 
   9289275 1302.698   49.175   66.784    0.272   86.900    1.641 
   9292130  855.519   26.904   48.776    1.385   24.900    1.770 
   9328372 1338.575  143.176   67.368    3.480   31.100    1.325 
   9353712  920.057   13.105   51.461    0.141  565.200    1.403 
   9353859  381.884    9.046   24.541    1.719   28.500    2.159 
   9390670 1386.494  119.117   70.619    3.995   30.800    1.507 
   9394953 1194.358  146.773   64.872    1.027   33.400    1.180 
   9410862 2230.819   47.828  107.552    0.160  919.300    1.117 
   9414381  873.328   24.183   48.976    0.885   25.900    1.914 
   9414417 1128.283   17.300   60.098    0.098  868.700    1.704 
   9446628 1031.176  130.931   56.106    3.718   28.900    1.436 
   9451741 2092.584   98.891   94.243    8.552   29.400    1.140 
   9455860 1487.039  181.810   70.913    2.433   33.400    1.300 
   9457728 1064.320   50.938   59.641    0.713   25.900    1.517 
   9458636 1176.150   52.202   66.930    2.991   25.900    1.264 
   9468847 1084.708   77.392   61.356    2.002   25.900    1.586 
   9512063  843.343   14.610   49.893    0.207   92.500    2.335 
   9542776  658.934   79.484   40.390    4.274   29.900    1.402 
   9574283  446.212    5.824   29.807    0.162 1050.900    2.898 
   9579208 1119.805   46.014   61.954    0.341  172.400    1.369 
   9641837  827.414   30.639   47.184    0.875   25.900    1.960 
   9664694  718.562   23.645   43.473    1.470   25.900    1.577 
   9693187 1518.292   34.937   79.739    0.274   92.600    1.413 
   9696358  911.269   25.237   50.864    0.294  366.700    1.249 
   9697131 1134.131   33.946   60.050    0.389  227.700    1.271 
   9700430 1649.106   94.856   79.489    2.477   28.500    1.170 
   9702369 2007.782   40.271   93.488    0.326  128.700    1.380 
   9702752 1287.321   48.500   67.147    0.521   24.900    1.734 
   9754284 1516.789  201.079   73.944    0.852   25.900    1.241 
   9757640 1197.132  106.977   62.006    1.602   29.400    1.348 
   9778067  907.529   49.429   49.808    2.298   29.400    1.373 
   9787965  905.295   46.857   53.636    3.352   33.400    1.426 
   9788260  480.756   12.282   29.213    1.434   24.900    1.422 
   9791157 1001.791   88.649   54.457    0.844   29.400    1.398 
   9812421  430.122    8.180   27.671    0.227   25.800    5.050 
   9812850 1235.938   16.843   64.911    0.105  970.700    1.471 
   9821513 1206.232   40.963   60.207    3.612   29.700    1.322 
   9880787  891.494   39.551   51.274    0.694   31.000    1.661 
   9893470  428.588   33.010   27.862    1.187   25.900    2.112 
   9903271  357.695    6.993   24.096    0.538   28.900    6.036 
   9908400  650.286   23.283   36.624    0.231   89.500    1.954 
   9955598 3546.786   79.412  153.156    0.140 1050.300    1.048 
   9962623 1491.265  128.363   82.216    1.292   31.000    1.098 
   9965715 2076.618   28.331   97.315    0.164  593.100    1.424 
  10003270  781.080   54.672   42.502    1.959   33.400    1.685 
  10016239 2180.275  127.648  101.494    1.593   91.500    1.205 
  10018963  973.851   13.902   54.987    0.163 1049.800    2.515 
  10019747 1233.405  112.187   66.697    0.699   25.900    1.645 
  10024648 1087.190   52.688   56.656    0.935   28.400    1.613 
  10025841 1542.395  180.752   75.175    6.746   28.400    1.176 
  10070754 2130.810  228.808  100.028    2.262   30.000    1.217 
  10074716 1724.368  251.278   83.884    2.620   26.100    1.142 
  10079226 2570.387   72.245  116.036    0.735  337.600    1.109 
  10081026  714.109   58.856   43.416    2.174   25.900    1.405 
  10088136  364.253   28.270   24.824    2.134   31.100    4.227 
  10118942  773.262   55.424   46.412    1.523   28.600    1.393 
  10129349 1884.292  300.236   81.195    2.430   28.100    1.400 
  10130853  297.046    4.017   20.306    0.116  430.100    5.069 
  10147635  613.804    8.105   37.123    0.364  833.300    1.851 
  10162436 1015.101   15.061   55.834    0.084  685.800    2.312 
  10186764 1303.519  122.930   68.253    3.317   26.100    1.471 
  10214328 1223.514  196.385   60.773    1.742   33.300    1.308 
  10215584 2107.227  459.290  115.158    2.834   31.000    1.086 
  10272858  343.693    3.934   22.755    0.038  961.800    3.412 
  10272923  487.863   11.244   30.858    0.222   28.800    4.456 
  10273246  835.402   28.462   48.546    0.281  389.700    1.713 
  10295224  654.563   46.627   38.668    1.924   33.500    2.524 
  10319352 1066.464  318.376   78.746    1.732   29.400    1.180 
  10322381 1676.181  143.038   86.644    6.572   25.800    1.177 
  10324098  902.104   43.750   49.903    1.475   33.400    1.429 
  10351059 1337.308   85.764   65.373    1.668   29.900    1.576 
  10355856 1319.980   28.612   67.285    0.171  297.400    1.620 
  10385708 1141.018  125.020   64.508    1.255   25.900    1.173 
  10394814  372.931    5.566   25.560    0.248   28.500    7.343 
  10398597 1001.925  106.274   57.387    2.704   26.100    1.255 
  10417911  989.906   49.384   56.138    2.099   24.900    1.368 
  10454113 2337.954   32.932  105.109    0.136 1035.700    1.414 
  10462940 2317.486   67.447  104.459    0.454   92.500    1.209 
  10491771 1685.675  177.110   81.002    2.804   24.000    1.309 
  10518551  879.302   26.307   50.052    0.724   30.000    2.039 
  10593351  502.237    9.465   32.091    0.200  522.600    1.915 
  10610027 1711.616  146.617   85.593    5.419   32.800    1.307 
  10644253 2899.488   92.723  122.914    0.203 1040.000    1.107 
  10655953 2200.019  145.241  105.098    2.326   33.400    1.089 
  10670371  538.027    9.687   31.237    0.509   25.900    2.102 
  10712891  515.308   15.385   30.807    1.765   26.100    1.605 
  10717090 1609.208  231.441   77.260    2.727   30.000    1.224 
  10727922  979.264   85.945   55.389    3.045   28.900    1.558 
  10730618 1278.061   34.169   66.192    0.152  791.800    1.279 
  10731424  664.001   34.024   37.724    2.180   28.100    1.600 
  10732098 1047.011   56.756   62.183    1.924   29.600    1.419 
  10794845 2778.118  730.536  116.349    6.699   31.100    1.127 
  10873176  832.834   50.719   48.342    0.800   92.600    1.612 
  10909629  886.681   24.011   49.467    0.146  360.200    1.323 
  10923629  751.526   18.451   42.207    0.234   87.700    1.931 
  10959362  851.625   55.987   45.437    1.634   26.100    1.725 
  10963065 2177.336   30.132  103.211    0.108  769.500    1.618 
  10971974 2347.024  223.686  106.633    3.312   24.900    1.081 
  10972252  818.958   35.466   44.450    0.933   33.400    1.512 
  10972873 1036.851   25.432   58.402    0.142  890.900    1.607 
  10976896  741.972   31.399   44.737    1.027   30.000    1.723 
  11021413  813.048   21.747   48.164    1.288   30.000    2.504 
  11026764  890.497   12.415   50.545    0.363 1049.700    2.210 
  11027406 1660.241   80.907   88.314    0.954   25.900    1.333 
  11070918  690.176   32.749   39.276    0.309   90.100    1.409 
  11074380  578.815   20.371   34.786    1.302   28.600    1.781 
  11075448 1686.960  212.746   78.101    2.865   30.000    1.262 
  11081729 1940.604   29.065   90.019    0.165  778.800    1.532 
  11082784  853.121   34.724   49.485    1.697   28.900    1.712 
  11083308  902.282   76.105   51.208    2.443   28.900    1.506 
  11127479 1853.148  135.824   90.870    0.695  205.100    1.079 
  11137075 1171.228   14.181   65.089    0.534  524.100    1.504 
  11138101  672.925   73.312   43.809    1.823   28.900    1.875 
  11188219 1830.930  367.658   93.460    2.439   25.900    1.102 
  11193681  745.210    9.638   42.844    0.367 1051.400    1.838 
  11244118 1386.781   16.192   71.373    0.069 1050.600    1.581 
  11253226 1661.131   20.442   77.053    0.091 1031.300    1.780 
  11294717  932.527   74.260   59.440    4.212   26.100    1.253 
  11307875  300.217   14.568   19.935    0.264   28.800    2.469 
  11389393 1139.842   46.245   60.617    2.664   20.800    1.399 
  11389437 1228.753   38.355   67.924    1.075   25.800    1.489 
  11395018  846.580   15.785   47.785    0.724  593.900    1.736 
  11401156  578.763   17.163   35.998    0.698   29.400    2.891 
  11401708  672.048   18.942   40.161    0.296   92.400    1.647 
  11414712  753.703   19.584   43.827    0.156 1042.600    2.581 
  11454149 2541.140  283.771  114.969    3.297   31.000    1.166 
  11460626  801.428   72.940   48.039    1.871   29.600    1.467 
  11467550  967.517   50.127   54.540    2.932   29.900    1.378 
  11496573  352.306    7.757   23.272    0.533   29.500    3.067 
  11506988 1090.014   86.773   58.590    1.370   28.500    1.473 
  11507653 1356.154  182.970   70.218    2.324   33.400    1.139 
  11558593  449.098   24.594   28.486    0.534   31.000    2.356 
  11611414 1121.172  194.534   68.810    2.562   28.900    1.208 
  11620833  351.828   20.697   22.331    0.191   30.900    3.327 
  11674236  891.072   79.008   51.009    0.990   26.100    1.371 
  11713510 1257.002   18.630   68.759    0.183   92.600    1.448 
  11717120  592.469   11.729   37.552    1.416 1049.000    3.403 
  11722551  752.112   10.680   43.774    0.630   25.900    2.614 
  11723674  700.218   43.608   40.971    1.241   33.400    1.475 
  11771760  524.203    8.825   32.571    0.161 1051.100    1.621 
  11772920 3428.780  154.879  157.619    0.486 1050.300    1.019 
  11802968  509.911   16.377   34.226    0.262   29.400    3.803 
  11817562  727.257   82.010   41.097    2.025   28.600    1.270 
  11873252  267.975    9.474   19.946    1.121    9.700    7.980 
  12020532  375.935    9.362   22.941    0.525   29.300    1.818 
  12069127  886.915   16.511   48.386    0.112  517.900    1.452 
  12069569  737.053  102.768   44.687    2.162   31.100    1.472 
  12117868 1859.173  186.779   93.695    3.943   31.100    1.244 
  12265063 1324.832  232.036   67.875    2.498   29.200    1.169 
  12317678 1248.595   14.625   63.573    0.089 1047.500    1.880 
  12366681  690.176   32.749   39.276    0.309   87.800    1.700 


==> anc/table4.txt <==
Title: The First APOKASC Catalog of Kepler Dwarf and Subgiant Stars
Authors: Aldo Serenelli, Jennifer Johnson, Daniel Huber, Marc Pinsonneault,
	 Warrick H. Ball, Jamie Tayar, Victor Silva Aguirre, Sarbani Basu,
	 Nicholas Troup, Saskia Hekker, Thomas Kallinger, Dennis Stello,
	 Guy R. Davies, Mikkel N. Lund, Savita Mathur, Benoit Mosser,
	 Keivan G. Stassun, William J. Chaplin, Yvonne Elsworth,
	 Rafael A. Garcia, Rasmus Handberg, Jon Holtzman2, Fred Hearty,
	 D. A. Garcia-Hernandez, Patrick Gaulme, and Olga Zamora
Table: Stellar fundamental parameters based on the SDSS Teff scale
============================================================================
Byte-by-byte description
----------------------------------------------------------------------------
   Bytes  Format   Units    Label      Explanation
----------------------------------------------------------------------------
  1- 10    A10    ----      KIC        KIC identification number
 12- 19    F8.3     K       Teff       SDSS Teff
 21- 28    F8.3     K       eTeff      SDSS Teff error
 30- 37    F8.3     K       [M/H]      ASPCAP [M/H]
 39- 46    F8.3     K       e[M/H]     ASPCAP [M/H] error
 48- 54    F7.3   solRad    Radius     Stellar radius in solar units
 56- 62    F7.3   solRadR   +eRad      Upper statistical radius uncertainty
 64- 70    F7.3   solRadR   -eRad      Lower statistical radius uncertainty
 72- 78    F7.3   solRadR   syRad      Systematic radius uncertainty
 80- 86    F7.3   solMass    Mass      Stellar mass in solar units
 88- 94    F7.3   solMass   +eMas      Upper statistical mass uncertainty
 96-102    F7.3   solMass   -eMas      Lower statistical mass uncertainty
104-110    F7.3   solMass   syMas      Systematic mass uncertainty
112-118    F7.3    dex      logg       Seismic surface gravity
120-126    F7.3    dex      +elogg     Upper statistical logg uncertainty
128-134    F7.3    dex      -elogg     Lower statistical logg uncertainty
136-142    F7.3    dex      sylogg     Systematic logg uncertainty
144-153   E10.3    solDen     rho      Stellar mean density in solar units
155-164   E10.3    solDen   +erho      Upper statistical density uncertainty
166-175   E10.3    solDen   -erho      Lower statistical density uncertainty
177-186   E10.3    solDen   syrho      Systematic density uncertainty
188-194    F7.3    Gyr      Age        Stellar age in Gyr
196-202    F7.3    Gyr      +eAge      Upper statistical age uncertainty
204-210    F7.3    Gyr      -eAge      Lower statistical age uncertainty
212-218    F7.3    Gyr      syAge      Systematic age uncertainty
--------------------------------------------------------------------------------
Note: A -99.000 indicates a null value.
--------------------------------------------------------------------------------
   1435467 6433.000   86.000   -0.028    0.099   1.693   0.015  -0.016   0.010   1.344   0.039  -0.036   0.022   4.109   0.006  -0.006   0.002  2.777e-01  2.376e-03 -2.391e-03  1.505e-03   2.605   0.302  -0.293   0.215 
   2010607 6361.000   71.000   -0.070    0.100   2.410   0.100  -0.090   0.035   1.402   0.067  -0.051   0.047   3.819   0.027  -0.027   0.003  9.973e-02  9.867e-03 -9.399e-03  1.393e-03   2.755   0.296  -0.301   0.184 
   2309595 5238.000   65.000   -0.095    0.101   2.423   0.076  -0.073   0.022   1.167   0.084  -0.077   0.023   3.736   0.008  -0.008   0.002  8.183e-02  2.543e-03 -2.494e-03  7.097e-04   5.460   1.351  -1.023   0.422 
   2450729 6029.000   59.000   -0.212    0.100   1.758   0.059  -0.056   0.023   1.112   0.051  -0.051   0.030   3.994   0.020  -0.021   0.006  2.043e-01  1.594e-02 -1.498e-02  2.889e-03   6.034   0.804  -0.718   0.550 
   2837475 6688.000   57.000   -0.015    0.100   1.710   0.022  -0.043   0.039   1.665   0.054  -0.133   0.091   4.193   0.008  -0.011   0.006  3.319e-01  2.563e-03 -2.835e-03  6.216e-03   1.131   0.197  -0.181   0.221 
   2849125 6158.000   56.000    0.293    0.101   2.534   0.115  -0.089   0.028   1.534   0.193  -0.071   0.038   3.820   0.015  -0.015   0.002  9.451e-02  5.343e-03 -5.109e-03  1.265e-03   2.583   0.291  -0.801   0.107 
   2852862 6417.000   58.000   -0.155    0.100   2.087   0.019  -0.021   0.026   1.458   0.032  -0.029   0.052   3.962   0.005  -0.007   0.004  1.604e-01  1.431e-03 -1.359e-03  9.177e-04   2.261   0.262  -0.156   0.302 
   2991448 5836.000   70.000   -0.085    0.100   1.757   0.033  -0.034   0.024   1.113   0.047  -0.050   0.024   3.994   0.007  -0.007   0.003  2.051e-01  4.602e-03 -4.537e-03  2.813e-03   6.882   0.896  -0.813   0.456 
   2998253 6333.000   54.000    0.057    0.100   1.425   0.062  -0.056   0.017   1.262   0.041  -0.045   0.043   4.230   0.029  -0.030   0.005  4.347e-01  4.684e-02 -3.082e-02  2.311e-03   2.624   0.451  -0.425   0.597 
   3112152 6282.000   59.000   -0.136    0.100   1.741   0.047  -0.046   0.031   1.251   0.084  -0.066   0.051   4.052   0.014  -0.016   0.004  2.361e-01  1.084e-02 -1.108e-02  2.280e-03   3.778   0.715  -0.914   0.859 
   3112889 6433.000   65.000   -0.358    0.102   1.986   0.052  -0.050   0.031   1.235   0.040  -0.047   0.042   3.932   0.017  -0.017   0.004  1.568e-01  9.464e-03 -9.384e-03  2.192e-03   3.635   0.409  -0.306   0.366 
   3115178 5046.000   85.000    0.080    0.100   3.000   0.158  -0.145   0.029   1.165   0.138  -0.120   0.029   3.549   0.009  -0.009   0.002  4.308e-02  2.001e-03 -1.964e-03  4.935e-04   6.184   3.085  -2.121   0.527 
   3223000 6198.000   47.000   -0.185    0.100   1.164   0.021  -0.021   0.012   1.069   0.048  -0.046   0.040   4.335   0.011  -0.011   0.006  6.786e-01  2.015e-02 -2.092e-02  4.558e-03   3.876   0.973  -0.946   1.045 
   3241581 5770.000   81.000    0.185    0.100   1.084   0.024  -0.024   0.017   1.062   0.050  -0.050   0.052   4.393   0.015  -0.015   0.007  8.323e-01  4.446e-02 -3.341e-02  5.766e-03   4.530   1.787  -1.568   2.017 
   3329196 5161.000   65.000   -0.313    0.101   2.845   0.162  -0.150   0.045   1.098   0.144  -0.127   0.049   3.570   0.020  -0.022   0.004  4.759e-02  3.355e-03 -3.244e-03  3.972e-04   5.985   3.228  -2.172   0.988 
   3424541 6475.000   66.000    0.270    0.100   2.658   0.012  -0.015   0.041   1.824   0.031  -0.034   0.070   3.849   0.006  -0.006   0.007  9.704e-02  9.607e-04 -9.395e-04  1.463e-03   1.316   0.103  -0.095   0.227 
   3427720 6023.000   51.000   -0.037    0.100   1.117   0.013  -0.015   0.008   1.100   0.039  -0.042   0.024   4.384   0.006  -0.007   0.004  7.906e-01  1.688e-03 -2.039e-03  5.817e-03   2.972   1.085  -0.813   0.778 
   3429205 5116.000   62.000   -0.046    0.100   3.427   0.058  -0.057   0.027   1.325   0.062  -0.060   0.028   3.490   0.007  -0.007   0.002  3.291e-02  2.924e-04 -2.909e-04  5.078e-04   3.550   0.687  -0.585   0.287 
   3430893 6270.000   60.000   -0.110    0.100   1.466   0.045  -0.044   0.018   1.200   0.053  -0.064   0.032   4.184   0.018  -0.018   0.002  3.808e-01  2.708e-02 -2.430e-02  3.023e-03   3.605   0.947  -0.549   0.712 
   3437637 5483.000   58.000   -0.255    0.102   2.010   0.069  -0.066   0.020   1.039   0.056  -0.055   0.025   3.847   0.016  -0.017   0.003  1.277e-01  8.164e-03 -8.124e-03  1.658e-03   7.827   1.143  -0.970   0.489 
   3438633 6432.000   73.000   -0.184    0.100   1.965   0.061  -0.048   0.030   1.280   0.069  -0.042   0.041   3.959   0.014  -0.014   0.002  1.686e-01  8.495e-03 -8.358e-03  2.802e-03   3.427   0.337  -0.450   0.316 
   3545753 6206.000   58.000   -0.338    0.105   2.296   0.053  -0.052   0.023   1.258   0.042  -0.048   0.039   3.814   0.014  -0.015   0.005  1.036e-01  5.350e-03 -5.166e-03  1.230e-03   3.636   0.353  -0.279   0.250 
   3630240 5256.000   71.000   -0.613    0.103   4.101   0.174  -0.168   0.055   1.309   0.136  -0.125   0.042   3.328   0.011  -0.011   0.003  1.895e-02  6.488e-04 -6.334e-04  4.494e-04   2.829   1.218  -0.851   0.358 
   3632418 6188.000   66.000    0.150    0.100 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -9.900e+01 -9.900e+01 -9.900e+01 -9.900e+01 -99.000 -99.000 -99.000 -99.000 
   3633847 6122.000   51.000    0.120    0.100   1.858   0.052  -0.041   0.026   1.285   0.134  -0.053   0.048   4.013   0.016  -0.013   0.009  2.025e-01  6.592e-03 -6.465e-03  2.577e-03   4.182   0.464  -1.293   0.742 
   3633889 6452.000   49.000   -0.120    0.100   1.322   0.030  -0.030   0.019   1.208   0.045  -0.048   0.036   4.276   0.012  -0.012   0.001  5.205e-01  2.192e-02 -2.397e-02  7.177e-03   2.285   0.549  -0.464   0.446 
   3642422 5325.000   98.000   -0.019    0.100   3.210   0.082  -0.104   0.038   1.566   0.086  -0.130   0.062   3.617   0.010  -0.012   0.007  4.718e-02  1.324e-03 -1.377e-03  4.835e-04   2.049   0.770  -0.273   0.270 
   3643774 6029.000  104.000    0.158    0.100   1.588   0.017  -0.020   0.016   1.275   0.041  -0.048   0.039   4.141   0.007  -0.007   0.005  3.183e-01  2.908e-03 -2.988e-03  3.681e-03   3.858   0.725  -0.543   0.633 
   3656476 5684.000   56.000    0.233    0.100   1.316   0.014  -0.014   0.012   1.075   0.033  -0.034   0.023   4.230   0.006  -0.006   0.004  4.711e-01  9.409e-04 -1.079e-03  5.756e-03   7.880   1.156  -1.038   1.082 
   3657002 6006.000   64.000    0.112    0.100   1.516   0.027  -0.033   0.018   1.219   0.050  -0.080   0.041   4.161   0.010  -0.011   0.008  3.487e-01  8.851e-03 -8.485e-03  4.104e-03   4.373   1.500  -0.655   0.981 
   3661135 5603.000   71.000   -0.020    0.100   1.879   0.045  -0.045   0.016   1.110   0.049  -0.051   0.022   3.935   0.011  -0.011   0.003  1.673e-01  6.836e-03 -6.613e-03  2.286e-03   7.440   0.904  -0.833   0.617 
   3730801 5894.000   58.000    0.164    0.100   1.595   0.038  -0.047   0.024   1.240   0.047  -0.102   0.049   4.123   0.012  -0.013   0.004  3.043e-01  1.259e-02 -1.196e-02  3.549e-03   4.649   1.870  -0.612   1.005 
   3733735 6711.000   66.000   -0.077    0.100   1.425   0.014  -0.014   0.024   1.441   0.035  -0.045   0.056   4.287   0.006  -0.007   0.008  4.983e-01  4.307e-03 -5.445e-03  1.016e-02   0.484   0.296  -0.278   0.374 
   3735871 6176.000   50.000   -0.032    0.099   1.113   0.014  -0.016   0.005   1.150   0.041  -0.046   0.012   4.405   0.006  -0.007   0.003  8.332e-01  6.656e-03 -6.729e-03  4.653e-03   1.159   0.896  -0.636   0.361 
   3761840 6236.000   61.000    0.011    0.100   2.814   0.070  -0.069   0.026   1.538   0.053  -0.058   0.039   3.725   0.015  -0.015   0.005  6.876e-02  3.713e-03 -3.609e-03  7.977e-04   2.218   0.158  -0.140   0.131 
   3854781 5705.000  102.000    0.256    0.100   1.792   0.029  -0.031   0.021   1.197   0.043  -0.047   0.037   4.009   0.009  -0.009   0.005  2.079e-01  5.497e-03 -5.390e-03  2.976e-03   6.294   1.008  -0.815   0.582 
   3942719 5736.000   65.000   -0.364    0.101   2.107   0.051  -0.050   0.024   1.099   0.054  -0.051   0.025   3.830   0.010  -0.010   0.003  1.172e-01  4.284e-03 -4.270e-03  1.652e-03   6.092   0.691  -0.650   0.366 
   3952307 6210.000  118.000   -0.118    0.100   2.076   0.042  -0.041   0.024   1.275   0.046  -0.054   0.042   3.908   0.013  -0.013   0.005  1.421e-01  5.858e-03 -5.740e-03  1.186e-03   3.865   0.567  -0.451   0.346 
   3952580 6115.000  101.000   -0.074    0.100   2.709   0.038  -0.039   0.027   1.458   0.051  -0.048   0.039   3.736   0.009  -0.008   0.005  7.331e-02  1.706e-03 -1.676e-03  9.867e-04   2.524   0.229  -0.180   0.155 
   3967859 6211.000   78.000   -0.375    0.100   1.284   0.031  -0.030   0.015   1.008   0.052  -0.051   0.031   4.224   0.015  -0.015   0.005  4.756e-01  1.308e-02 -2.939e-02  4.030e-03   6.259   1.313  -1.172   1.080 
   4038445 5327.000   69.000   -0.766    0.105   2.667   0.076  -0.075   0.035   1.067   0.071  -0.068   0.036   3.613   0.008  -0.008   0.003  5.619e-02  1.510e-03 -1.494e-03  6.810e-04   5.714   1.359  -1.062   0.596 
   4049576 6066.000   84.000   -0.264    0.101   1.944   0.089  -0.083   0.023   1.159   0.057  -0.059   0.036   3.923   0.028  -0.030   0.005  1.568e-01  1.702e-02 -1.657e-02  2.462e-03   5.139   0.824  -0.686   0.403 
   4064447 5755.000  118.000   -0.252    0.100   4.508   0.157  -0.145   0.093   1.848   0.062  -0.063   0.064   3.394   0.019  -0.020   0.006  2.005e-02  1.550e-03 -1.506e-03  7.992e-04   1.101   0.074  -0.069   0.171 
   4072740 5015.000   71.000    0.148    0.100   4.113   0.065  -0.064   0.057   1.326   0.061  -0.060   0.042   3.331   0.007  -0.007   0.002  1.905e-02  1.525e-04 -1.524e-04  5.276e-04   4.090   0.813  -0.691   0.287 
   4165030 5758.000   63.000   -0.482    0.102   1.634   0.039  -0.038   0.016   0.923   0.046  -0.044   0.022   3.975   0.011  -0.011   0.004  2.109e-01  7.983e-03 -7.985e-03  4.112e-03  10.320   1.250  -1.093   0.866 
   4243623 5094.000   63.000   -0.369    0.101   2.563   0.129  -0.114   0.031   0.980   0.107  -0.090   0.026   3.611   0.010  -0.010   0.002  5.814e-02  2.844e-03 -2.916e-03  5.875e-04   8.954   3.242  -2.612   0.571 
   4247542 6440.000   66.000   -0.440    0.100   1.581   0.047  -0.044   0.024   1.129   0.080  -0.055   0.045   4.095   0.019  -0.019   0.007  2.863e-01  1.952e-02 -1.640e-02  1.935e-03   4.325   0.749  -0.986   0.687 
   4346201 6147.000   51.000   -0.337    0.099   1.902   0.029  -0.028   0.016   1.142   0.049  -0.046   0.030   3.937   0.008  -0.008   0.007  1.661e-01  2.642e-03 -2.617e-03  2.355e-03   5.085   0.536  -0.510   0.466 
   4347652 5043.000   75.000    0.025    0.102   4.469   0.262  -0.270   0.210   1.546   0.176  -0.199   0.205   3.324   0.029  -0.031   0.011  1.722e-02  1.769e-03 -1.686e-03  2.992e-04   2.259   1.742  -0.877   0.768 
   4351319 5001.000   61.000    0.229    0.100   3.455   0.064  -0.063   0.035   1.383   0.071  -0.067   0.033   3.501   0.007  -0.007   0.002  3.350e-02  3.656e-04 -3.636e-04  1.537e-04   3.697   0.789  -0.659   0.213 
   4378838 5053.000   71.000    0.238    0.099   3.691   0.151  -0.147   0.094   1.627   0.141  -0.135   0.101   3.514   0.011  -0.012   0.003  3.227e-02  1.527e-03 -1.483e-03  6.591e-04   2.119   0.969  -0.618   0.300 
   4446300 5410.000   60.000   -0.101    0.101   1.999   0.038  -0.037   0.026   1.070   0.050  -0.052   0.021   3.864   0.008  -0.008   0.004  1.337e-01  2.459e-03 -2.426e-03  1.923e-03   7.884   0.984  -0.808   0.463 
   4450844 5968.000   59.000   -0.280    0.099   1.548   0.019  -0.019   0.017   1.056   0.037  -0.038   0.028   4.082   0.006  -0.006   0.004  2.847e-01  1.729e-03 -1.746e-03  4.240e-03   7.261   0.868  -0.801   0.462 
   4457351 5483.000   58.000   -0.367    0.102   1.616   0.049  -0.047   0.024   0.884   0.047  -0.047   0.031   3.966   0.014  -0.014   0.002  2.086e-01  1.095e-02 -1.089e-02  3.579e-03  13.110   1.455  -1.380   0.711 
   4465324 5850.000   59.000    0.037    0.100   1.388   0.035  -0.030   0.013   1.079   0.075  -0.053   0.026   4.187   0.011  -0.011   0.005  4.036e-01  1.256e-02 -1.233e-02  4.497e-03   7.256   1.377  -1.666   1.086 
   4465529 6345.000   49.000    0.025    0.100   1.657   0.024  -0.024   0.019   1.322   0.036  -0.041   0.041   4.120   0.009  -0.009   0.005  2.905e-01  8.075e-03 -8.048e-03  1.913e-03   2.875   0.266  -0.258   0.574 
   4543171 6129.000   59.000    0.137    0.100   1.663   0.036  -0.036   0.025   1.315   0.042  -0.044   0.054   4.114   0.013  -0.014   0.005  2.851e-01  1.306e-02 -1.318e-02  2.163e-03   3.398   0.416  -0.356   0.743 
   4571351 6000.000   59.000    0.143    0.101   1.585   0.065  -0.066   0.023   1.235   0.062  -0.091   0.041   4.125   0.026  -0.028   0.004  3.066e-01  3.088e-02 -2.683e-02  3.638e-03   4.380   1.611  -0.687   0.878 
   4571904 6069.000   78.000   -0.097    0.100   2.252   0.075  -0.071   0.037   1.293   0.050  -0.050   0.047   3.843   0.019  -0.019   0.002  1.129e-01  8.352e-03 -8.021e-03  2.032e-03   3.814   0.426  -0.372   0.319 
   4574610 6188.000   66.000    0.150    0.100 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -9.900e+01 -9.900e+01 -9.900e+01 -9.900e+01 -99.000 -99.000 -99.000 -99.000 
   4577484 5424.000   74.000    0.022    0.100   2.175   0.044  -0.047   0.016   1.193   0.049  -0.061   0.014   3.838   0.010  -0.010   0.006  1.156e-01  3.762e-03 -3.650e-03  2.128e-03   5.774   0.822  -0.580   0.303 
   4586099 6383.000   58.000   -0.151    0.100   1.813   0.044  -0.030   0.027   1.253   0.104  -0.053   0.057   4.021   0.012  -0.010   0.007  2.112e-01  2.525e-03 -2.458e-03  1.371e-03   3.733   0.451  -0.951   0.580 
   4638884 6662.000   57.000    0.008    0.099   1.928   0.018  -0.016   0.020   1.522   0.041  -0.036   0.030   4.050   0.006  -0.006   0.003  2.123e-01  2.073e-03 -1.970e-03  2.845e-03   1.696   0.168  -0.162   0.115 
   4641621 5684.000   61.000   -0.264    0.101   3.062   0.101  -0.094   0.034   1.447   0.063  -0.072   0.036   3.622   0.016  -0.016   0.004  4.987e-02  2.999e-03 -2.995e-03  8.113e-04   2.293   0.356  -0.249   0.231 
   4672403 5779.000   88.000    0.113    0.100   1.818   0.028  -0.030   0.015   1.177   0.046  -0.050   0.020   3.989   0.008  -0.009   0.005  1.957e-01  4.091e-03 -4.087e-03  3.400e-03   6.253   0.912  -0.755   0.393 
   4739932 5876.000  111.000    0.008    0.100   1.805   0.043  -0.044   0.019   1.166   0.052  -0.057   0.027   3.991   0.015  -0.015   0.006  1.979e-01  9.662e-03 -9.285e-03  3.599e-03   5.996   1.074  -0.858   0.457 
   4755204 6073.000   70.000   -0.072    0.100   1.645   0.040  -0.035   0.018   1.190   0.097  -0.057   0.033   4.084   0.011  -0.011   0.005  2.693e-01  5.660e-03 -5.599e-03  3.421e-03   4.919   0.912  -1.372   0.562 
   4756112 6182.000   60.000   -0.209    0.100   2.619   0.085  -0.080   0.031   1.378   0.055  -0.053   0.048   3.739   0.019  -0.020   0.004  7.641e-02  5.707e-03 -5.500e-03  1.109e-03   2.808   0.293  -0.277   0.183 
   4841753 5966.000   67.000    0.127    0.100   2.149   0.076  -0.071   0.023   1.314   0.046  -0.043   0.032   3.891   0.022  -0.023   0.004  1.320e-01  1.112e-02 -1.079e-02  1.617e-03   4.113   0.407  -0.386   0.264 
   4842436 5688.000   63.000    0.139    0.100   1.570   0.054  -0.051   0.018   1.089   0.047  -0.049   0.038   4.082   0.023  -0.023   0.006  2.807e-01  2.146e-02 -2.028e-02  4.144e-03   8.288   1.212  -1.073   0.976 
   4846457 5885.000   81.000    0.229    0.100   2.474   0.104  -0.094   0.028   1.429   0.051  -0.053   0.032   3.805   0.024  -0.025   0.003  9.392e-02  9.160e-03 -8.900e-03  1.494e-03   3.202   0.396  -0.324   0.202 
   4914923 6188.000   66.000    0.150    0.100 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -9.900e+01 -9.900e+01 -9.900e+01 -9.900e+01 -99.000 -99.000 -99.000 -99.000 
   4915148 5026.000   75.000    0.095    0.102   2.503   0.062  -0.060   0.012   1.074   0.070  -0.066   0.014   3.671   0.008  -0.008   0.002  6.850e-02  1.085e-03 -1.088e-03  4.044e-04   8.300   2.250  -1.789   0.441 
   4947253 5953.000   59.000   -0.196    0.100   2.006   0.044  -0.044   0.020   1.173   0.048  -0.050   0.027   3.901   0.012  -0.012   0.005  1.450e-01  6.101e-03 -5.856e-03  2.151e-03   5.237   0.616  -0.527   0.290 
   5021689 6262.000   45.000   -0.089    0.100   1.771   0.054  -0.021   0.029   1.224   0.126  -0.040   0.056   4.029   0.015  -0.008   0.008  2.204e-01  1.992e-03 -1.998e-03  2.313e-03   4.173   0.405  -1.153   0.724 
   5033245 5086.000   63.000    0.119    0.100   3.315   0.091  -0.086   0.032   1.418   0.099  -0.091   0.033   3.548   0.008  -0.009   0.003  3.888e-02  7.635e-04 -7.680e-04  5.100e-04   3.107   0.877  -0.693   0.191 
   5084157 5803.000   83.000    0.125    0.100   1.378   0.043  -0.040   0.022   1.102   0.073  -0.063   0.038   4.201   0.011  -0.011   0.002  4.201e-01  1.762e-02 -1.601e-02  6.653e-03   6.907   1.790  -1.633   1.261 
   5095159 5192.000   67.000    0.097    0.099   2.776   0.056  -0.073   0.041   1.426   0.077  -0.104   0.066   3.704   0.008  -0.011   0.008  6.662e-02  9.592e-04 -9.481e-04  5.258e-04   3.101   0.850  -0.493   0.443 
   5110725 4869.000   79.000    0.353    0.099   3.746   0.126  -0.122   0.050   1.323   0.109  -0.102   0.041   3.411   0.009  -0.009   0.002  2.514e-02  6.786e-04 -6.700e-04  3.996e-04   4.866   1.653  -1.270   0.447 
   5214711 6194.000   54.000   -0.025    0.100   1.868   0.067  -0.063   0.030   1.255   0.057  -0.049   0.051   3.993   0.023  -0.023   0.006  1.918e-01  1.654e-02 -1.460e-02  1.991e-03   4.185   0.436  -0.473   0.596 
   5253542 5770.000   96.000    0.203    0.100   1.191   0.024  -0.024   0.011   1.077   0.053  -0.053   0.031   4.318   0.012  -0.012   0.005  6.374e-01  2.138e-02 -2.009e-02  5.272e-03   6.082   1.873  -1.603   1.349 
   5265656 5099.000   90.000    0.309    0.099   2.834   0.086  -0.099   0.067   1.491   0.090  -0.129   0.115   3.703   0.014  -0.016   0.012  6.506e-02  3.067e-03 -3.007e-03  5.155e-04   2.969   1.298  -0.598   0.641 
   5344612 6359.000   84.000   -0.123    0.100   1.746   0.054  -0.054   0.028   1.298   0.054  -0.095   0.053   4.063   0.020  -0.020   0.004  2.412e-01  1.776e-02 -1.592e-02  1.972e-03   3.112   1.125  -0.420   0.691 
   5353186 6166.000   55.000    0.073    0.100   2.187   0.092  -0.045   0.050   1.362   0.196  -0.042   0.077   3.893   0.012  -0.012   0.004  1.300e-01  5.165e-03 -5.079e-03  1.839e-03   3.433   0.309  -1.131   0.663 
   5371516 6350.000   81.000    0.075    0.100   2.049   0.025  -0.053   0.025   1.454   0.052  -0.119   0.047   3.976   0.008  -0.013   0.006  1.690e-01  2.142e-03 -2.124e-03  1.150e-03   2.465   0.963  -0.321   0.449 
   5390438 4814.000   64.000    0.186    0.100   3.511   0.134  -0.120   0.037   1.090   0.097  -0.083   0.027   3.384   0.008  -0.008   0.002  2.515e-02  8.060e-04 -8.264e-04  2.969e-04   8.992   2.965  -2.395   0.592 
   5429911 5303.000   74.000   -0.005    0.102   3.365   0.108  -0.119   0.037   1.614   0.089  -0.122   0.047   3.590   0.014  -0.015   0.003  4.225e-02  2.237e-03 -2.229e-03  4.962e-04   1.860   0.541  -0.236   0.232 
   5431016 6601.000   62.000   -0.264    0.101   2.142   0.073  -0.029   0.036   1.336   0.161  -0.047   0.070   3.903   0.017  -0.009   0.009  1.363e-01  1.862e-03 -2.341e-03  1.538e-03   2.828   0.258  -0.848   0.426 
   5431807 5285.000   74.000    0.117    0.102   3.307   0.156  -0.107   0.042   1.567   0.184  -0.126   0.056   3.592   0.011  -0.012   0.004  4.340e-02  7.578e-04 -8.974e-04  3.002e-04   1.984   1.045  -0.783   0.132 
   5450445 6212.000   49.000    0.019    0.100   1.942   0.062  -0.024   0.030   1.307   0.140  -0.047   0.059   3.979   0.016  -0.008   0.009  1.790e-01  1.621e-03 -1.688e-03  1.920e-03   3.776   0.375  -1.160   0.706 
   5512589 5789.000   56.000    0.032    0.100   1.658   0.019  -0.020   0.016   1.132   0.037  -0.041   0.018   4.052   0.006  -0.006   0.005  2.484e-01  1.326e-03 -1.402e-03  4.509e-03   6.987   0.805  -0.698   0.539 
   5516982 6444.000   50.000   -0.065    0.100   1.472   0.016  -0.016   0.011   1.263   0.039  -0.038   0.023   4.203   0.006  -0.006   0.004  3.954e-01  3.684e-03 -4.379e-03  2.531e-03   2.579   0.350  -0.283   0.297 
   5523099 5488.000   62.000   -0.112    0.100   2.294   0.068  -0.066   0.017   1.202   0.058  -0.063   0.031   3.795   0.013  -0.013   0.003  9.921e-02  5.060e-03 -5.053e-03  9.483e-04   5.100   0.795  -0.601   0.263 
   5530375 6210.000   55.000   -0.226    0.100   2.753   0.059  -0.058   0.029   1.404   0.054  -0.051   0.035   3.706   0.012  -0.012   0.003  6.730e-02  2.821e-03 -2.787e-03  9.016e-04   2.531   0.248  -0.215   0.148 
   5543462 6246.000   54.000   -0.372    0.102   1.298   0.056  -0.051   0.015   1.033   0.051  -0.048   0.034   4.224   0.029  -0.030   0.004  4.679e-01  5.934e-02 -4.527e-02  2.935e-03   5.627   0.996  -0.917   1.059 
   5607242 5689.000   67.000   -0.185    0.102   2.449   0.012  -0.036   0.034   1.291   0.021  -0.052   0.026   3.770   0.005  -0.005   0.003  8.807e-02  3.500e-04 -3.591e-04  1.769e-03   3.972   0.333  -0.207   0.234 
   5629080 5203.000   94.000   -0.301    0.102   3.075   0.090  -0.088   0.022   1.242   0.097  -0.091   0.020   3.555   0.009  -0.010   0.002  4.268e-02  7.739e-04 -7.702e-04  4.606e-04   3.930   1.315  -0.941   0.412 
   5636956 6369.000   60.000    0.094    0.100   2.055   0.050  -0.060   0.024   1.464   0.059  -0.120   0.042   3.975   0.012  -0.013   0.002  1.681e-01  6.808e-03 -6.741e-03  1.401e-03   2.381   0.952  -0.304   0.358 
   5683538 6366.000   73.000   -0.557    0.102   2.302   0.098  -0.090   0.027   1.220   0.047  -0.050   0.035   3.798   0.027  -0.029   0.005  9.954e-02  1.062e-02 -1.006e-02  1.098e-03   3.563   0.450  -0.363   0.183 
   5689219 6574.000   54.000   -0.307    0.100   1.719   0.038  -0.040   0.028   1.283   0.041  -0.069   0.047   4.074   0.014  -0.015   0.008  2.514e-01  1.242e-02 -1.162e-02  3.710e-03   2.739   0.674  -0.246   0.256 
   5723165 5290.000   91.000   -0.120    0.100   2.727   0.075  -0.072   0.027   1.316   0.088  -0.083   0.032   3.685   0.007  -0.007   0.002  6.474e-02  1.420e-03 -1.394e-03  6.147e-04   3.561   0.865  -0.629   0.275 
   5773155 6317.000   55.000    0.138    0.100   1.896   0.044  -0.044   0.028   1.429   0.053  -0.055   0.057   4.036   0.013  -0.013   0.002  2.091e-01  9.664e-03 -9.419e-03  1.725e-03   2.511   0.410  -0.291   0.437 
   5773345 6214.000   61.000    0.255    0.100   2.024   0.013  -0.015   0.013   1.508   0.035  -0.038   0.028   4.003   0.006  -0.006   0.002  1.816e-01  1.186e-03 -9.252e-04  1.151e-03   2.326   0.256  -0.223   0.279 
   5822889 5220.000   68.000   -0.110    0.101   4.260   0.131  -0.110   0.058   1.671   0.134  -0.112   0.064   3.401   0.009  -0.009   0.005  2.157e-02  3.365e-04 -3.668e-04  3.272e-04   1.552   0.478  -0.372   0.196 
   5892169 5295.000   79.000   -0.003    0.100   3.188   0.078  -0.092   0.023   1.557   0.085  -0.101   0.026   3.622   0.008  -0.008   0.002  4.799e-02  1.390e-03 -1.269e-03  5.373e-04   2.092   0.558  -0.245   0.226 
   5950854 5913.000   61.000   -0.238    0.100   1.233   0.017  -0.016   0.013   0.956   0.039  -0.037   0.030   4.236   0.007  -0.007   0.005  5.096e-01  2.194e-03 -2.290e-03  5.988e-03   9.164   1.302  -1.171   0.929 
   5955122 5930.000   55.000   -0.246    0.101   2.085   0.029  -0.034   0.023   1.211   0.038  -0.046   0.021   3.882   0.006  -0.006   0.002  1.337e-01  2.307e-03 -2.252e-03  1.661e-03   4.823   0.463  -0.372   0.262 
   5961597 6492.000   53.000    0.051    0.100   1.923   0.038  -0.038   0.024   1.465   0.049  -0.061   0.048   4.035   0.012  -0.013   0.004  2.054e-01  8.351e-03 -8.152e-03  1.212e-03   2.109   0.284  -0.225   0.217 
   6034893 5381.000   79.000   -0.144    0.101   4.169   0.159  -0.187   0.126   1.811   0.120  -0.166   0.114   3.454   0.013  -0.014   0.002  2.493e-02  1.488e-03 -1.427e-03  5.431e-04   1.236   0.438  -0.169   0.264 
   6035199 5271.000   69.000   -0.460    0.100   3.367   0.206  -0.190   0.091   1.156   0.159  -0.138   0.077   3.446   0.014  -0.014   0.004  3.023e-02  1.814e-03 -1.760e-03  6.151e-04   4.473   2.684  -1.726   0.881 
   6047087 6189.000   61.000   -0.188    0.100   1.315   0.025  -0.024   0.012   1.096   0.052  -0.051   0.033   4.239   0.010  -0.010   0.006  4.817e-01  1.275e-02 -1.312e-02  4.599e-03   4.855   0.986  -0.933   0.835 
   6049366 6220.000   62.000   -0.143    0.099   1.822   0.082  -0.075   0.028   1.212   0.050  -0.048   0.045   3.998   0.029  -0.030   0.005  1.992e-01  2.313e-02 -2.015e-02  2.322e-03   4.399   0.548  -0.470   0.492 
   6116048 6072.000   49.000   -0.253    0.099   1.239   0.013  -0.013   0.010   1.059   0.032  -0.034   0.021   4.276   0.005  -0.005   0.004  5.572e-01  7.178e-04 -2.045e-03  5.064e-03   5.548   0.789  -0.715   0.860 
   6129877 6064.000   72.000   -0.048    0.100   1.328   0.035  -0.035   0.016   1.115   0.056  -0.059   0.038   4.238   0.015  -0.016   0.005  4.746e-01  2.509e-02 -2.202e-02  3.296e-03   5.115   1.275  -1.039   1.063 
   6145937 5391.000   58.000   -0.313    0.101   2.278   0.069  -0.069   0.032   1.065   0.067  -0.066   0.024   3.751   0.009  -0.010   0.002  9.028e-02  3.508e-03 -3.458e-03  1.318e-03   6.519   1.304  -0.989   0.784 
   6232600 6435.000   70.000   -0.294    0.100   1.312   0.021  -0.021   0.013   1.132   0.049  -0.049   0.033   4.255   0.009  -0.009   0.005  5.006e-01  1.087e-02 -1.033e-02  3.271e-03   3.334   0.717  -0.704   0.663 
   6287060 6020.000   53.000   -0.016    0.100   1.488   0.041  -0.039   0.023   1.157   0.066  -0.064   0.045   4.155   0.016  -0.017   0.007  3.492e-01  2.002e-02 -2.163e-02  4.164e-03   5.198   1.256  -1.055   1.210 
   6290627 5247.000   69.000   -0.309    0.105   3.564   0.104  -0.104   0.033   1.257   0.100  -0.095   0.027   3.433   0.010  -0.010   0.002  2.777e-02  4.788e-04 -4.743e-04  3.556e-04   3.554   1.176  -0.839   0.348 
   6308642 5610.000   56.000   -0.259    0.101   2.303   0.037  -0.043   0.024   1.189   0.046  -0.059   0.026   3.787   0.007  -0.008   0.005  9.721e-02  1.787e-03 -1.733e-03  1.741e-03   4.970   0.616  -0.447   0.258 
   6313425 5763.000   85.000   -0.078    0.103   2.671   0.040  -0.042   0.027   1.426   0.039  -0.056   0.027   3.737   0.006  -0.006   0.004  7.462e-02  1.341e-03 -1.279e-03  1.288e-03   2.967   0.279  -0.211   0.277 
   6370489 6302.000   80.000   -0.452    0.100   2.002   0.022  -0.026   0.027   1.211   0.038  -0.043   0.044   3.918   0.007  -0.007   0.005  1.510e-01  2.065e-03 -2.056e-03  1.120e-03   3.968   0.448  -0.354   0.351 
   6430804 5076.000   67.000    0.061    0.100   3.702   0.200  -0.237   0.183   1.510   0.161  -0.184   0.159   3.479   0.012  -0.012   0.002  2.971e-02  2.331e-03 -1.951e-03  1.476e-03   2.467   1.722  -0.891   0.779 
   6442183 6188.000   66.000    0.150    0.100 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -9.900e+01 -9.900e+01 -9.900e+01 -9.900e+01 -99.000 -99.000 -99.000 -99.000 
   6508366 6499.000   46.000   -0.030    0.099   2.173   0.016  -0.023   0.023   1.544   0.034  -0.047   0.041   3.952   0.005  -0.005   0.004  1.504e-01  1.104e-03 -8.273e-04  1.157e-03   1.921   0.150  -0.142   0.121 
   6520835 6146.000   50.000    0.032    0.100   2.144   0.027  -0.026   0.022   1.328   0.039  -0.037   0.044   3.898   0.008  -0.008   0.007  1.347e-01  2.819e-03 -2.790e-03  1.761e-03   3.684   0.264  -0.268   0.273 
   6529109 5806.000   90.000    0.072    0.099   1.828   0.026  -0.028   0.017   1.190   0.043  -0.048   0.030   3.989   0.008  -0.008   0.006  1.947e-01  3.479e-03 -3.466e-03  3.430e-03   5.958   0.855  -0.692   0.425 
   6530901 6374.000   53.000    0.018    0.100   1.559   0.018  -0.019   0.015   1.300   0.034  -0.038   0.037   4.165   0.008  -0.008   0.006  3.424e-01  7.046e-03 -6.917e-03  2.436e-03   2.748   0.297  -0.266   0.554 
   6531928 5333.000   64.000   -0.719    0.103   2.602   0.078  -0.077   0.028   0.957   0.071  -0.068   0.026   3.588   0.009  -0.009   0.003  5.430e-02  1.360e-03 -1.342e-03  6.327e-04   7.816   2.216  -1.686   0.755 
   6592305 6132.000   55.000    0.060    0.100   2.248   0.034  -0.032   0.023   1.362   0.041  -0.037   0.039   3.868   0.009  -0.009   0.005  1.199e-01  3.294e-03 -3.290e-03  1.598e-03   3.426   0.271  -0.257   0.223 
   6593620 5791.000   60.000   -0.260    0.100   1.581   0.040  -0.038   0.017   0.985   0.048  -0.046   0.029   4.033   0.014  -0.014   0.006  2.490e-01  1.226e-02 -1.128e-02  4.227e-03   9.439   1.216  -1.080   0.967 
   6603624 5612.000   66.000    0.200    0.100   1.150   0.014  -0.014   0.007   1.007   0.036  -0.036   0.016   4.319   0.006  -0.006   0.002  6.613e-01  1.555e-03 -7.977e-04  6.083e-03   8.799   1.576  -1.402   0.911 
   6605673 6222.000   60.000   -0.258    0.100   1.650   0.036  -0.029   0.015   1.135   0.084  -0.052   0.031   4.058   0.013  -0.010   0.006  2.528e-01  6.257e-03 -6.104e-03  3.071e-03   5.114   0.734  -1.070   0.570 
   6612225 6374.000   54.000   -0.337    0.100   1.783   0.038  -0.039   0.031   1.186   0.039  -0.044   0.052   4.009   0.011  -0.011   0.002  2.090e-01  8.747e-03 -8.543e-03  3.664e-03   4.131   0.467  -0.347   0.517 
   6671492 6103.000  103.000    0.067    0.100   2.445   0.044  -0.041   0.023   1.413   0.048  -0.050   0.044   3.810   0.011  -0.011   0.006  9.654e-02  3.307e-03 -3.256e-03  1.345e-03   3.027   0.317  -0.273   0.180 
   6688822 5563.000   61.000    0.147    0.100   2.204   0.036  -0.038   0.018   1.263   0.040  -0.045   0.019   3.852   0.009  -0.009   0.005  1.179e-01  3.479e-03 -3.439e-03  1.953e-03   5.009   0.426  -0.352   0.290 
   6689943 6011.000   54.000   -0.002    0.100   1.479   0.032  -0.033   0.021   1.178   0.050  -0.063   0.040   4.168   0.011  -0.012   0.005  3.628e-01  1.391e-02 -1.292e-02  3.043e-03   4.779   1.291  -0.712   1.161 
   6693861 5937.000   80.000   -0.402    0.102   2.121   0.029  -0.027   0.028   1.149   0.045  -0.042   0.028   3.844   0.006  -0.006   0.004  1.203e-01  9.970e-04 -9.760e-04  2.500e-03   5.127   0.536  -0.498   0.262 
   6766513 6594.000   77.000   -0.397    0.102   2.054   0.025  -0.025   0.023   1.271   0.036  -0.038   0.038   3.916   0.007  -0.007   0.004  1.465e-01  2.802e-03 -2.784e-03  1.533e-03   3.146   0.276  -0.225   0.216 
   6802438 5313.000   59.000   -0.298    0.100   2.665   0.054  -0.060   0.025   1.231   0.069  -0.077   0.031   3.676   0.008  -0.009   0.004  6.501e-02  7.294e-04 -7.301e-04  6.708e-04   4.141   0.921  -0.611   0.254 
   6806100 5286.000   83.000    0.237    0.100   2.222   0.096  -0.088   0.036   1.257   0.059  -0.065   0.060   3.842   0.021  -0.022   0.008  1.141e-01  9.805e-03 -9.463e-03  1.535e-03   5.417   0.988  -0.752   0.381 
   6837853 5886.000   57.000    0.154    0.100   1.376   0.045  -0.043   0.024   1.146   0.056  -0.059   0.051   4.218   0.020  -0.021   0.005  4.385e-01  2.991e-02 -2.993e-02  5.020e-03   5.541   1.341  -1.040   1.390 
   6848299 5437.000   60.000   -0.368    0.101   1.737   0.054  -0.053   0.025   0.897   0.051  -0.050   0.031   3.911   0.012  -0.012   0.003  1.712e-01  8.423e-03 -8.319e-03  3.119e-03  12.050   1.613  -1.449   0.698 
   6853020 6437.000   56.000    0.125    0.100   2.092   0.061  -0.061   0.036   1.515   0.062  -0.111   0.076   3.973   0.018  -0.019   0.005  1.640e-01  1.001e-02 -9.785e-03  1.720e-03   2.069   0.846  -0.247   0.440 
   6863041 5570.000   68.000    0.140    0.100   2.379   0.038  -0.038   0.024   1.333   0.044  -0.045   0.041   3.809   0.008  -0.008   0.007  9.886e-02  2.559e-03 -2.613e-03  1.976e-03   4.132   0.316  -0.304   0.341 
   6933899 5841.000   56.000   -0.045    0.100   1.591   0.014  -0.015   0.017   1.126   0.030  -0.032   0.020   4.085   0.005  -0.005   0.005  2.794e-01  6.385e-04 -7.553e-04  4.858e-03   6.837   0.698  -0.612   0.346 
   6947945 5572.000   74.000   -0.144    0.103   2.258   0.059  -0.059   0.021   1.176   0.060  -0.057   0.027   3.802   0.009  -0.009   0.002  1.026e-01  3.870e-03 -3.782e-03  1.341e-03   5.205   0.762  -0.592   0.288 
   7038145 6074.000   58.000    0.257    0.100   2.459   0.072  -0.058   0.024   1.471   0.064  -0.051   0.043   3.823   0.016  -0.015   0.005  9.879e-02  4.874e-03 -4.762e-03  1.206e-03   2.905   0.239  -0.287   0.123 
   7103006 6421.000   51.000    0.071    0.099   1.967   0.014  -0.016   0.011   1.512   0.035  -0.037   0.024   4.030   0.005  -0.006   0.002  1.986e-01  1.240e-03 -1.327e-03  1.196e-03   1.993   0.186  -0.174   0.131 
   7106245 6074.000   54.000   -0.188    0.100   1.158   0.016  -0.016   0.009   1.056   0.044  -0.043   0.013   4.333   0.007  -0.006   0.004  6.796e-01  2.623e-03 -2.700e-03  5.592e-03   4.622   1.091  -0.872   0.611 
   7107778 5129.000   82.000    0.034    0.100   2.929   0.085  -0.091   0.019   1.408   0.099  -0.103   0.016   3.652   0.009  -0.009   0.002  5.599e-02  1.442e-03 -1.400e-03  2.965e-04   3.166   1.033  -0.711   0.227 
   7133688 6400.000   63.000    0.028    0.100   1.932   0.057  -0.055   0.029   1.418   0.058  -0.078   0.057   4.015   0.019  -0.021   0.005  1.949e-01  1.359e-02 -1.223e-02  1.294e-03   2.474   0.713  -0.306   0.550 
   7174470 6119.000   84.000    0.192    0.100   2.266   0.081  -0.061   0.052   1.412   0.194  -0.060   0.107   3.882   0.020  -0.018   0.011  1.228e-01  5.891e-03 -5.760e-03  1.461e-03   3.215   0.420  -1.101   0.458 
   7174707 5381.000   69.000   -0.006    0.100   2.133   0.024  -0.034   0.033   1.161   0.037  -0.052   0.038   3.844   0.006  -0.006   0.004  1.197e-01  4.569e-04 -4.722e-04  2.234e-03   6.344   0.771  -0.588   0.714 
   7206837 6392.000   59.000    0.128    0.100   1.573   0.014  -0.014   0.011   1.355   0.039  -0.037   0.033   4.176   0.006  -0.006   0.003  3.482e-01  2.092e-03 -1.901e-03  1.738e-03   2.352   0.304  -0.335   0.272 
   7216846 5124.000   84.000    0.073    0.102   3.219   0.089  -0.099   0.035   1.515   0.105  -0.118   0.049   3.601   0.010  -0.011   0.004  4.531e-02  1.050e-03 -1.042e-03  6.939e-05   2.483   0.946  -0.553   0.268 
   7264595 5778.000   59.000   -0.252    0.103   2.692   0.130  -0.127   0.039   1.316   0.076  -0.070   0.040   3.696   0.025  -0.026   0.003  6.719e-02  7.344e-03 -6.571e-03  1.043e-03   3.232   0.511  -0.474   0.267 
   7282890 6341.000   47.000   -0.014    0.099   2.393   0.050  -0.092   0.056   1.596   0.045  -0.199   0.083   3.877   0.011  -0.014   0.007  1.156e-01  2.493e-03 -2.535e-03  9.020e-04   1.977   0.911  -0.214   0.452 
   7296438 5749.000   56.000    0.208    0.100   1.393   0.012  -0.017   0.016   1.159   0.030  -0.048   0.027   4.213   0.005  -0.007   0.003  4.279e-01  1.276e-03 -1.910e-03  5.460e-03   5.791   1.264  -0.676   0.903 
   7341231 6188.000   66.000    0.150    0.100 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -9.900e+01 -9.900e+01 -9.900e+01 -9.900e+01 -99.000 -99.000 -99.000 -99.000 
   7376493 5803.000   73.000   -0.123    0.101   1.494   0.031  -0.030   0.020   0.997   0.051  -0.046   0.030   4.087   0.010  -0.010   0.004  2.990e-01  8.150e-03 -8.124e-03  4.284e-03   9.506   1.349  -1.308   0.768 
   7383120 6048.000   58.000   -0.112    0.100   1.393   0.049  -0.047   0.023   1.105   0.069  -0.062   0.043   4.194   0.018  -0.018   0.003  4.091e-01  2.633e-02 -2.611e-02  6.659e-03   5.694   1.260  -1.213   1.074 
   7386523 5796.000   67.000   -0.060    0.102   2.053   0.081  -0.076   0.018   1.195   0.054  -0.059   0.023   3.889   0.023  -0.024   0.003  1.376e-01  1.241e-02 -1.180e-02  1.615e-03   5.394   0.775  -0.608   0.339 
   7429287 5802.000   60.000   -0.381    0.100   1.498   0.031  -0.030   0.020   0.937   0.045  -0.043   0.028   4.058   0.010  -0.010   0.005  2.784e-01  8.382e-03 -8.326e-03  4.884e-03  10.550   1.235  -1.180   1.058 
   7448374 5676.000   59.000    0.107    0.100   2.315   0.034  -0.034   0.019   1.307   0.043  -0.039   0.020   3.824   0.008  -0.008   0.005  1.052e-01  2.512e-03 -2.413e-03  2.043e-03   4.291   0.302  -0.291   0.258 
   7529180 6682.000   58.000   -0.024    0.100   1.455   0.022  -0.022   0.024   1.352   0.045  -0.046   0.050   4.243   0.009  -0.009   0.004  4.384e-01  1.173e-02 -1.167e-02  6.320e-03   1.413   0.286  -0.324   0.310 
   7534011 5491.000   60.000    0.292    0.099   1.899   0.040  -0.040   0.016   1.177   0.038  -0.044   0.021   3.950   0.011  -0.011   0.003  1.714e-01  6.937e-03 -6.831e-03  1.970e-03   7.022   0.836  -0.689   0.398 
   7584900 4955.000   71.000    0.284    0.101   3.632   0.106  -0.105   0.046   1.269   0.086  -0.083   0.036   3.420   0.006  -0.007   0.002  2.647e-02  6.658e-04 -6.539e-04  1.724e-04   5.220   1.507  -1.138   0.381 
   7591963 5966.000   61.000    0.011    0.100   1.833   0.042  -0.042   0.023   1.200   0.041  -0.047   0.032   3.990   0.014  -0.014   0.006  1.945e-01  9.610e-03 -9.552e-03  2.803e-03   5.298   0.644  -0.505   0.594 
   7611858 5926.000   58.000    0.021    0.099   1.540   0.059  -0.055   0.021   1.128   0.095  -0.054   0.041   4.119   0.026  -0.028   0.007  3.110e-01  2.846e-02 -2.775e-02  4.306e-03   6.344   1.095  -1.734   1.043 
   7628676 5182.000   69.000   -0.070    0.100   3.117   0.093  -0.103   0.024   1.426   0.106  -0.115   0.031   3.603   0.010  -0.011   0.003  4.704e-02  1.324e-03 -1.300e-03  5.777e-06   2.776   0.974  -0.635   0.257 
   7668623 6277.000   48.000   -0.004    0.100   2.291   0.045  -0.034   0.032   1.389   0.056  -0.047   0.053   3.859   0.011  -0.009   0.006  1.151e-01  2.847e-03 -2.794e-03  1.208e-03   3.052   0.248  -0.266   0.259 
   7680114 5800.000   56.000    0.058    0.100   1.409   0.018  -0.016   0.014   1.096   0.046  -0.038   0.022   4.179   0.007  -0.006   0.004  3.914e-01  1.141e-03 -1.104e-03  5.407e-03   7.256   1.021  -1.137   0.830 
   7700968 5982.000   75.000   -0.517    0.204   1.148   0.054  -0.049   0.014   0.866   0.082  -0.070   0.031   4.255   0.029  -0.030   0.006  5.761e-01  5.938e-02 -5.058e-02  5.552e-03  10.700   2.636  -2.436   1.664 
   7739672 6069.000   55.000    0.085    0.099   1.733   0.050  -0.044   0.024   1.228   0.111  -0.057   0.046   4.054   0.021  -0.021   0.009  2.390e-01  1.391e-02 -1.238e-02  3.460e-03   4.769   0.679  -1.301   0.916 
   7747078 6188.000   66.000    0.150    0.100 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -9.900e+01 -9.900e+01 -9.900e+01 -9.900e+01 -99.000 -99.000 -99.000 -99.000 
   7771282 6407.000   74.000   -0.033    0.100   1.656   0.017  -0.017   0.017   1.321   0.043  -0.040   0.034   4.120   0.006  -0.006   0.004  2.907e-01  2.724e-03 -2.382e-03  1.941e-03   2.746   0.320  -0.313   0.359 
   7799349 5038.000   71.000    0.195    0.100   2.823   0.070  -0.068   0.016   1.372   0.084  -0.078   0.018   3.673   0.007  -0.007   0.002  6.089e-02  1.157e-03 -1.151e-03  4.273e-04   3.828   0.944  -0.779   0.235 
   7799430 5120.000   66.000   -0.159    0.101   2.693   0.078  -0.075   0.015   1.038   0.078  -0.072   0.014   3.593   0.009  -0.009   0.002  5.314e-02  1.101e-03 -1.099e-03  9.778e-05   7.784   2.265  -1.779   0.653 
   7800289 6422.000   53.000   -0.362    0.101   2.858   0.032  -0.033   0.040   1.486   0.050  -0.049   0.058   3.697   0.007  -0.006   0.006  6.365e-02  7.207e-04 -7.019e-04  6.375e-04   2.059   0.132  -0.112   0.150 
   7833440 6327.000   59.000   -0.467    0.103   1.654   0.031  -0.031   0.016   1.090   0.049  -0.048   0.031   4.038   0.011  -0.011   0.005  2.408e-01  7.608e-03 -7.542e-03  2.191e-03   5.202   0.708  -0.610   0.613 
   7870112 5656.000   79.000    0.351    0.099   1.605   0.064  -0.061   0.041   1.151   0.074  -0.047   0.071   4.088   0.029  -0.029   0.005  2.791e-01  2.759e-02 -2.772e-02  5.898e-03   7.153   1.220  -1.564   1.254 
   7871531 5378.000   57.000   -0.474    0.139   0.857   0.013  -0.011   0.011   0.789   0.034  -0.028   0.034   4.469   0.007  -0.006   0.005  1.254e+00  6.444e-03 -6.321e-03  6.881e-03  13.620   1.933  -2.142   1.571 
   7880676 6269.000   56.000    0.048    0.099   2.054   0.065  -0.062   0.042   1.436   0.091  -0.107   0.086   3.960   0.017  -0.018   0.008  1.618e-01  8.790e-03 -8.605e-03  1.179e-03   2.711   0.773  -0.652   0.549 
   7910848 6074.000   56.000    0.110    0.100   1.637   0.052  -0.050   0.022   1.274   0.049  -0.091   0.050   4.111   0.022  -0.023   0.007  2.869e-01  2.679e-02 -1.191e-02  3.427e-03   3.834   1.395  -0.447   0.897 
   7914731 5633.000   67.000   -0.047    0.103   2.793   0.138  -0.115   0.032   1.427   0.071  -0.076   0.036   3.701   0.025  -0.025   0.004  6.535e-02  6.514e-03 -6.460e-03  1.153e-03   2.770   0.489  -0.384   0.289 
   7976303 6304.000   46.000   -0.577    0.102   1.979   0.031  -0.029   0.018   1.133   0.045  -0.041   0.018   3.899   0.007  -0.007   0.003  1.460e-01  2.771e-03 -2.758e-03  8.344e-04   4.605   0.444  -0.430   0.380 
   8012842 5849.000   58.000    0.152    0.100   1.305   0.046  -0.043   0.017   1.107   0.056  -0.053   0.041   4.251   0.023  -0.023   0.006  4.971e-01  3.880e-02 -3.802e-02  4.834e-03   6.105   1.377  -1.222   1.337 
   8016496 6446.000   73.000    0.088    0.100   2.081   0.097  -0.087   0.050   1.500   0.070  -0.108   0.079   3.972   0.028  -0.029   0.003  1.640e-01  1.754e-02 -1.639e-02  3.466e-03   2.121   0.805  -0.288   0.479 
   8018599 6013.000   62.000    0.064    0.100   3.415   0.033  -0.033   0.047   1.687   0.039  -0.041   0.043   3.598   0.006  -0.006   0.004  4.234e-02  7.181e-04 -6.528e-04  7.419e-04   1.730   0.062  -0.062   0.218 
   8019508 6211.000   55.000    0.052    0.100   2.610   0.035  -0.036   0.020   1.477   0.046  -0.053   0.035   3.772   0.008  -0.008   0.005  8.283e-02  1.765e-03 -1.738e-03  1.029e-03   2.546   0.184  -0.148   0.138 
   8026226 6319.000   54.000   -0.272    0.103   2.836   0.030  -0.027   0.030   1.503   0.043  -0.039   0.039   3.709   0.005  -0.005   0.004  6.578e-02  7.170e-04 -6.931e-04  7.063e-04   2.130   0.113  -0.099   0.148 
   8027956 5967.000   70.000    0.042    0.100   1.728   0.046  -0.044   0.018   1.178   0.042  -0.045   0.033   4.033   0.016  -0.016   0.005  2.277e-01  1.292e-02 -1.326e-02  2.838e-03   5.613   0.755  -0.593   0.633 
   8045442 5853.000   76.000   -0.138    0.100   2.996   0.062  -0.063   0.029   1.477   0.049  -0.059   0.027   3.650   0.012  -0.012   0.005  5.478e-02  2.145e-03 -2.307e-03  1.278e-03   2.279   0.231  -0.154   0.198 
   8106950 6098.000   63.000   -0.385    0.101   1.676   0.086  -0.078   0.028   1.054   0.055  -0.052   0.035   4.011   0.031  -0.033   0.002  2.223e-01  2.592e-02 -2.513e-02  4.586e-03   6.523   0.951  -0.847   0.735 
   8114155 5761.000   60.000    0.019    0.100   1.538   0.051  -0.048   0.018   1.063   0.049  -0.048   0.034   4.089   0.021  -0.022   0.005  2.914e-01  2.304e-02 -2.257e-02  4.296e-03   8.381   1.212  -1.070   0.968 
   8150065 6265.000   58.000   -0.033    0.100   1.408   0.015  -0.020   0.009   1.220   0.038  -0.051   0.023   4.227   0.006  -0.007   0.004  4.370e-01  3.720e-03 -3.928e-03  3.015e-03   3.154   0.697  -0.467   0.454 
   8174981 6065.000   53.000   -0.099    0.100   1.984   0.036  -0.037   0.021   1.227   0.045  -0.044   0.033   3.932   0.011  -0.011   0.006  1.573e-01  5.641e-03 -5.587e-03  2.584e-03   4.557   0.469  -0.369   0.379 
   8176564 6109.000   51.000   -0.201    0.100   1.526   0.016  -0.026   0.018   1.174   0.037  -0.063   0.026   4.140   0.006  -0.009   0.005  3.296e-01  1.443e-03 -1.586e-03  4.090e-03   4.499   1.194  -0.529   0.785 
   8179536 6418.000   50.000    0.031    0.100   1.366   0.013  -0.012   0.010   1.289   0.035  -0.033   0.027   4.276   0.006  -0.005   0.003  5.057e-01  2.291e-03 -2.942e-03  2.889e-03   1.718   0.314  -0.315   0.520 
   8179643 6280.000   61.000   -0.402    0.102   1.830   0.055  -0.053   0.031   1.148   0.050  -0.051   0.044   3.971   0.017  -0.017   0.002  1.866e-01  1.181e-02 -1.130e-02  3.289e-03   4.726   0.628  -0.539   0.558 
   8179973 4949.000   60.000    0.007    0.100   3.466   0.052  -0.052   0.041   1.229   0.055  -0.052   0.032   3.447   0.006  -0.007   0.003  2.954e-02  1.551e-04 -1.550e-04  1.615e-04   5.099   1.017  -0.822   0.328 
   8216936 6437.000   50.000   -0.106    0.100   1.896   0.077  -0.071   0.046   1.378   0.058  -0.092   0.063   4.017   0.021  -0.024   0.002  1.999e-01  2.758e-02 -1.202e-02  5.064e-03   2.642   0.820  -0.337   0.565 
   8228742 6130.000   51.000   -0.019    0.100   1.877   0.012  -0.049   0.023   1.390   0.025  -0.118   0.040   4.033   0.005  -0.015   0.006  2.097e-01  9.063e-04 -1.389e-03  2.459e-03   3.011   1.243  -0.218   0.445 
   8241455 6262.000   66.000   -0.094    0.099   2.429   0.041  -0.040   0.027   1.383   0.045  -0.046   0.041   3.806   0.011  -0.011   0.005  9.617e-02  3.311e-03 -3.208e-03  9.365e-04   2.937   0.256  -0.235   0.179 
   8249189 6432.000   65.000   -0.187    0.100   1.640   0.073  -0.069   0.034   1.271   0.047  -0.072   0.052   4.111   0.027  -0.029   0.002  2.862e-01  1.371e-02 -1.067e-02  6.227e-03   2.965   0.697  -0.320   0.579 
   8289241 6306.000   52.000   -0.004    0.100   1.364   0.040  -0.039   0.016   1.214   0.043  -0.055   0.038   4.251   0.019  -0.019   0.003  4.752e-01  3.339e-02 -3.301e-02  2.874e-03   2.903   0.662  -0.520   0.672 
   8298626 6211.000   84.000    0.038    0.099   1.378   0.025  -0.027   0.012   1.206   0.047  -0.055   0.031   4.240   0.011  -0.012   0.004  4.597e-01  1.560e-02 -1.506e-02  3.037e-03   3.355   0.923  -0.685   0.686 
   8321567 5744.000   58.000    0.032    0.101   1.586   0.026  -0.026   0.022   1.073   0.046  -0.045   0.036   4.067   0.009  -0.009   0.007  2.686e-01  5.845e-03 -5.766e-03  4.431e-03   8.250   1.060  -0.970   0.872 
   8360349 6258.000   49.000    0.153    0.099   2.656   0.021  -0.028   0.063   1.727   0.029  -0.029   0.111   3.826   0.005  -0.007   0.010  9.212e-02  1.193e-03 -1.160e-03  7.956e-04   1.698   0.148  -0.106   0.386 
   8367710 6352.000   66.000    0.014    0.100   2.041   0.025  -0.051   0.023   1.455   0.043  -0.113   0.048   3.980   0.007  -0.011   0.004  1.710e-01  2.895e-03 -2.804e-03  7.927e-04   2.414   0.919  -0.253   0.405 
   8394589 6251.000   54.000   -0.270    0.139   1.192   0.017  -0.017   0.017   1.121   0.047  -0.046   0.033   4.335   0.007  -0.007   0.006  6.622e-01  3.202e-03 -3.278e-03  3.425e-03   2.965   0.722  -0.867   0.735 
   8408931 6252.000  120.000   -0.124    0.101   2.866   0.044  -0.044   0.030   1.493   0.058  -0.057   0.047   3.697   0.011  -0.010   0.006  6.335e-02  1.722e-03 -1.670e-03  7.454e-04   2.192   0.204  -0.165   0.112 
   8414062 6578.000   61.000   -0.251    0.100   1.726   0.100  -0.097   0.033   1.300   0.051  -0.062   0.051   4.076   0.042  -0.041   0.003  2.525e-01  4.373e-02 -3.506e-02  4.845e-03   2.649   0.506  -0.268   0.481 
   8416311 6446.000   60.000    0.131    0.100   2.275   0.067  -0.080   0.036   1.565   0.069  -0.138   0.060   3.915   0.015  -0.015   0.003  1.320e-01  7.238e-03 -7.010e-03  1.374e-03   1.955   0.820  -0.245   0.313 
   8424992 5807.000   57.000   -0.127    0.101   1.052   0.017  -0.017   0.009   0.929   0.043  -0.043   0.020   4.362   0.007  -0.007   0.003  7.986e-01  3.829e-03 -4.029e-03  6.006e-03   8.773   1.758  -1.494   0.822 
   8493735 5965.000  109.000   -0.080    0.100   2.585   0.067  -0.065   0.023   1.374   0.056  -0.054   0.037   3.749   0.015  -0.015   0.004  7.920e-02  4.275e-03 -4.143e-03  1.367e-03   3.098   0.340  -0.318   0.192 
   8493800 6241.000   73.000    0.039    0.100   1.482   0.025  -0.027   0.015   1.252   0.040  -0.048   0.041   4.193   0.011  -0.012   0.006  3.836e-01  1.356e-02 -1.262e-02  2.916e-03   3.209   0.616  -0.438   0.684 
   8499940 6023.000   58.000   -0.006    0.100   1.648   0.036  -0.031   0.019   1.163   0.094  -0.047   0.040   4.070   0.013  -0.011   0.006  2.604e-01  7.420e-03 -7.449e-03  3.186e-03   5.567   0.740  -1.397   0.684 
   8561221 5229.000   60.000   -0.164    0.101   3.091   0.045  -0.048   0.026   1.436   0.057  -0.061   0.029   3.614   0.006  -0.006   0.001  4.858e-02  3.093e-04 -3.215e-04  3.891e-04   2.602   0.450  -0.339   0.202 
   8574769 5437.000   70.000    0.341    0.100   1.579   0.021  -0.022   0.013   1.069   0.038  -0.039   0.028   4.069   0.007  -0.007   0.005  2.711e-01  4.277e-03 -4.344e-03  4.476e-03   9.967   1.383  -1.253   0.948 
   8579578 6308.000   45.000    0.054    0.100   2.218   0.029  -0.060   0.041   1.538   0.040  -0.137   0.081   3.932   0.008  -0.012   0.009  1.409e-01  2.932e-03 -2.984e-03  9.836e-04   2.165   0.881  -0.181   0.544 
   8621637 5737.000   75.000    0.094    0.100   1.876   0.041  -0.042   0.014   1.176   0.048  -0.050   0.019   3.961   0.011  -0.011   0.003  1.780e-01  7.041e-03 -6.841e-03  2.173e-03   6.270   0.835  -0.701   0.367 
   8656342 6074.000   71.000   -0.050    0.099   1.621   0.039  -0.036   0.024   1.159   0.102  -0.057   0.047   4.085   0.015  -0.013   0.009  2.740e-01  9.182e-03 -9.019e-03  4.472e-03   5.414   0.927  -1.527   0.854 
   8677016 6248.000   75.000   -0.270    0.101   1.324   0.029  -0.028   0.014   1.081   0.056  -0.054   0.031   4.227   0.013  -0.013   0.005  4.648e-01  1.721e-02 -1.856e-02  3.461e-03   4.912   1.108  -0.987   1.071 
   8694723 6351.000   62.000   -0.359    0.100   1.554   0.018  -0.022   0.023   1.176   0.038  -0.054   0.052   4.125   0.006  -0.008   0.006  3.135e-01  1.955e-03 -2.521e-03  1.490e-03   3.767   0.877  -0.426   0.483 
   8696343 6178.000   65.000   -0.056    0.099   1.183   0.032  -0.031   0.012   1.119   0.052  -0.052   0.032   4.341   0.018  -0.019   0.005  6.768e-01  3.336e-02 -3.349e-02  3.841e-03   3.072   1.099  -0.967   1.591 
   8702606 5511.000   85.000   -0.170    0.100   2.476   0.028  -0.034   0.039   1.278   0.043  -0.047   0.038   3.754   0.005  -0.005   0.003  8.415e-02  4.213e-04 -3.864e-04  1.300e-03   4.127   0.462  -0.321   0.337 
   8738809 6058.000   59.000    0.074    0.100   2.163   0.021  -0.020   0.017   1.332   0.039  -0.036   0.020   3.892   0.006  -0.005   0.005  1.317e-01  9.146e-04 -8.967e-04  2.150e-03   3.823   0.288  -0.284   0.208 
   8776961 5777.000   72.000   -0.126    0.100   1.676   0.030  -0.030   0.016   1.065   0.050  -0.048   0.018   4.017   0.008  -0.009   0.004  2.264e-01  4.718e-03 -4.588e-03  4.101e-03   7.939   1.058  -0.962   0.578 
   8802782 6089.000   68.000    0.254    0.100   2.359   0.109  -0.092   0.040   1.440   0.147  -0.058   0.051   3.851   0.023  -0.024   0.002  1.095e-01  9.640e-03 -9.428e-03  1.965e-03   3.086   0.358  -0.784   0.172 
   8817551 5720.000   57.000    0.030    0.100   2.351   0.071  -0.066   0.018   1.303   0.048  -0.051   0.023   3.808   0.016  -0.017   0.006  9.977e-02  6.444e-03 -6.218e-03  1.967e-03   4.131   0.400  -0.367   0.259 
   8868481 5779.000   67.000   -0.095    0.100   2.451   0.074  -0.069   0.020   1.301   0.053  -0.054   0.023   3.772   0.015  -0.016   0.005  8.800e-02  5.344e-03 -5.129e-03  1.427e-03   3.811   0.394  -0.355   0.238 
   8915084 5817.000   60.000    0.090    0.100   1.501   0.039  -0.032   0.019   1.131   0.095  -0.059   0.045   4.141   0.013  -0.012   0.008  3.364e-01  8.891e-03 -8.792e-03  4.848e-03   6.669   1.347  -1.882   1.121 
   8938364 5965.000   62.000   -0.180    0.100   1.376   0.015  -0.015   0.018   1.037   0.034  -0.035   0.035   4.176   0.006  -0.006   0.005  3.973e-01  1.282e-03 -7.924e-04  4.931e-03   7.490   0.945  -0.860   0.841 
   8940939 6343.000   58.000   -0.402    0.100   1.458   0.050  -0.041   0.026   1.095   0.077  -0.053   0.039   4.149   0.014  -0.014   0.002  3.518e-01  1.943e-02 -1.960e-02  6.306e-03   4.845   0.817  -1.051   0.732 
   8950146 6374.000   60.000   -0.014    0.101   1.330   0.029  -0.029   0.014   1.237   0.042  -0.050   0.035   4.282   0.014  -0.014   0.003  5.263e-01  2.327e-02 -2.559e-02  2.908e-03   2.122   0.601  -0.476   0.478 
   8952800 6122.000   55.000    0.030    0.100   2.014   0.039  -0.035   0.029   1.293   0.041  -0.036   0.052   3.941   0.010  -0.010   0.004  1.581e-01  5.401e-03 -5.338e-03  1.765e-03   4.032   0.326  -0.321   0.346 
   8956017 6605.000   86.000    0.128    0.100   1.881   0.073  -0.068   0.025   1.497   0.058  -0.058   0.047   4.063   0.024  -0.025   0.004  2.239e-01  2.043e-02 -1.935e-02  1.825e-03   1.817   0.283  -0.251   0.231 
   9005973 6131.000   57.000   -0.128    0.100   1.452   0.035  -0.034   0.016   1.122   0.065  -0.059   0.036   4.164   0.013  -0.014   0.006  3.667e-01  1.543e-02 -1.359e-02  4.178e-03   5.260   1.084  -1.110   0.832 
   9025370 5659.000   73.000   -0.033    0.100   0.997   0.014  -0.015   0.005   0.956   0.039  -0.040   0.011   4.420   0.007  -0.007   0.003  9.631e-01  7.044e-03 -5.507e-03  6.609e-03   7.002   1.967  -1.560   0.859 
   9026479 5601.000   69.000   -0.217    0.101   2.303   0.052  -0.054   0.024   1.187   0.051  -0.061   0.021   3.785   0.009  -0.009   0.003  9.685e-02  3.036e-03 -2.990e-03  1.169e-03   4.992   0.701  -0.532   0.235 
   9026685 5618.000   58.000    0.007    0.100   1.737   0.028  -0.028   0.014   1.073   0.044  -0.044   0.019   3.988   0.008  -0.008   0.005  2.046e-01  4.034e-03 -4.101e-03  3.187e-03   8.470   0.918  -0.847   0.551 
   9049593 5788.000   59.000    0.202    0.100   1.414   0.042  -0.041   0.032   1.157   0.054  -0.067   0.071   4.197   0.018  -0.018   0.007  4.067e-01  2.431e-02 -2.389e-02  4.801e-03   5.836   1.665  -1.065   1.802 
   9051235 5669.000   65.000    0.207    0.100   2.062   0.107  -0.095   0.018   1.251   0.050  -0.053   0.024   3.905   0.030  -0.032   0.004  1.418e-01  1.641e-02 -1.739e-02  2.050e-03   5.325   0.745  -0.616   0.282 
   9073645 6438.000   64.000   -0.152    0.100   2.342   0.079  -0.070   0.038   1.373   0.056  -0.045   0.054   3.836   0.021  -0.021   0.004  1.067e-01  8.018e-03 -7.804e-03  9.955e-04   2.804   0.259  -0.265   0.223 
   9073950 5281.000   70.000   -0.166    0.101   3.841   0.078  -0.076   0.045   1.352   0.081  -0.076   0.044   3.399   0.008  -0.008   0.004  2.387e-02  1.379e-04 -1.386e-04  2.507e-04   2.891   0.681  -0.570   0.264 
   9093289 6285.000   57.000   -0.011    0.100   1.448   0.030  -0.031   0.013   1.237   0.040  -0.056   0.039   4.207   0.013  -0.014   0.006  4.056e-01  1.890e-02 -1.585e-02  3.334e-03   3.125   0.646  -0.436   0.682 
   9098294 6020.000   51.000   -0.112    0.100   1.174   0.014  -0.013   0.008   1.055   0.037  -0.035   0.015   4.321   0.006  -0.006   0.003  6.510e-01  1.540e-03 -1.513e-03  5.273e-03   5.229   0.956  -0.957   0.669 
   9116461 6470.000   47.000   -0.116    0.100   1.251   0.027  -0.027   0.012   1.208   0.044  -0.047   0.026   4.324   0.012  -0.013   0.001  6.161e-01  2.561e-02 -2.791e-02  5.256e-03   1.566   0.556  -0.487   0.666 
   9119139 5475.000   74.000    0.200    0.100   1.753   0.075  -0.069   0.017   1.098   0.050  -0.050   0.025   3.990   0.025  -0.026   0.004  2.031e-01  1.952e-02 -1.902e-02  3.070e-03   8.720   1.291  -1.162   0.611 
   9138680 5990.000   60.000    0.129    0.099   2.477   0.049  -0.048   0.022   1.416   0.043  -0.043   0.035   3.800   0.012  -0.012   0.004  9.307e-02  3.997e-03 -3.833e-03  1.394e-03   3.113   0.269  -0.221   0.153 
   9139151 6134.000   48.000    0.045    0.100   1.161   0.013  -0.013   0.007   1.184   0.038  -0.038   0.027   4.381   0.006  -0.006   0.003  7.565e-01  1.901e-03 -2.595e-03  5.031e-03   1.494   0.668  -0.619   0.679 
   9139163 6405.000   44.000    0.076    0.099   1.538   0.014  -0.013   0.012   1.330   0.038  -0.033   0.030   4.187   0.005  -0.005   0.003  3.656e-01  1.248e-03 -1.547e-03  1.937e-03   2.389   0.250  -0.288   0.282 
   9143749 6075.000   76.000   -0.122    0.101   1.708   0.042  -0.041   0.020   1.151   0.047  -0.053   0.033   4.033   0.014  -0.014   0.005  2.307e-01  1.121e-02 -1.108e-02  2.542e-03   5.473   0.839  -0.649   0.665 
   9150095 5028.000   68.000    0.095    0.100   4.277   0.190  -0.194   0.095   1.452   0.150  -0.148   0.078   3.336   0.013  -0.013   0.004  1.852e-02  8.268e-04 -7.992e-04  4.857e-04   2.892   1.432  -0.937   0.395 
   9163769 6438.000  100.000    0.049    0.100   1.537   0.034  -0.033   0.017   1.315   0.046  -0.042   0.041   4.183   0.016  -0.016   0.005  3.616e-01  2.045e-02 -1.872e-02  2.076e-03   2.450   0.438  -0.421   0.456 
   9201604 5230.000   73.000   -0.045    0.100   3.433   0.115  -0.117   0.035   1.495   0.133  -0.134   0.049   3.540   0.011  -0.013   0.004  3.689e-02  7.225e-04 -7.311e-04  8.628e-06   2.269   1.016  -0.631   0.250 
   9202077 6119.000   70.000    0.148    0.100   1.981   0.041  -0.060   0.037   1.444   0.046  -0.148   0.079   3.999   0.012  -0.015   0.009  1.842e-01  5.439e-03 -5.449e-03  1.860e-03   2.795   1.366  -0.349   0.760 
   9204313 5853.000   57.000   -0.158    0.100   1.508   0.028  -0.027   0.019   1.018   0.051  -0.047   0.035   4.088   0.010  -0.010   0.007  2.966e-01  6.770e-03 -6.464e-03  5.759e-03   8.725   1.142  -1.138   0.962 
   9206432 6494.000   46.000    0.165    0.139   1.569   0.022  -0.014   0.016   1.567   0.057  -0.046   0.049   4.241   0.005  -0.006   0.005  4.052e-01  2.117e-03 -2.609e-03  4.114e-03   0.802   0.236  -0.241   0.379 
   9225600 6262.000   56.000    0.219    0.100   1.840   0.037  -0.037   0.024   1.425   0.049  -0.056   0.054   4.061   0.012  -0.012   0.003  2.278e-01  8.955e-03 -8.818e-03  1.528e-03   2.583   0.399  -0.313   0.482 
   9226926 7149.000  132.000   -0.167    0.100   1.641   0.022  -0.022   0.053   1.478   0.056  -0.054   0.096   4.177   0.008  -0.009   0.012  3.341e-01  5.978e-03 -6.168e-03  1.547e-02   1.217   0.230  -0.208   0.465 
   9266926 5971.000   63.000   -0.387    0.099   1.470   0.032  -0.031   0.018   0.956   0.045  -0.044   0.029   4.083   0.011  -0.011   0.005  3.007e-01  1.015e-02 -9.974e-03  3.471e-03   9.033   1.191  -1.049   1.142 
   9287845 6488.000   62.000    0.131    0.100   2.313   0.089  -0.088   0.030   1.589   0.072  -0.137   0.055   3.905   0.022  -0.023   0.003  1.269e-01  1.047e-02 -1.009e-02  1.711e-03   1.851   0.769  -0.233   0.260 
   9289275 6227.000   48.000    0.092    0.100   1.767   0.019  -0.019   0.019   1.349   0.045  -0.042   0.050   4.073   0.006  -0.007   0.006  2.441e-01  2.247e-03 -2.135e-03  2.074e-03   3.041   0.397  -0.315   0.504 
   9292130 6176.000   52.000    0.049    0.100   2.176   0.044  -0.041   0.029   1.347   0.041  -0.039   0.045   3.891   0.011  -0.011   0.004  1.304e-01  5.224e-03 -5.034e-03  1.611e-03   3.502   0.275  -0.271   0.307 
   9328372 6572.000   80.000    0.160    0.100   1.781   0.067  -0.062   0.022   1.464   0.056  -0.054   0.043   4.101   0.024  -0.025   0.004  2.579e-01  2.354e-02 -1.966e-02  2.086e-03   1.870   0.305  -0.283   0.243 
   9353712 6416.000   56.000   -0.144    0.100   2.103   0.057  -0.028   0.031   1.370   0.124  -0.052   0.048   3.930   0.013  -0.008   0.005  1.477e-01  1.200e-03 -1.342e-03  6.506e-04   2.948   0.300  -0.824   0.310 
   9353859 5284.000   85.000   -0.112    0.103   3.678   0.165  -0.203   0.117   1.599   0.143  -0.172   0.111   3.509   0.011  -0.011   0.002  3.208e-02  2.056e-03 -1.747e-03  8.908e-04   1.781   1.115  -0.522   0.387 
   9390670 6246.000   50.000    0.195    0.100   1.711   0.064  -0.059   0.027   1.370   0.048  -0.045   0.053   4.107   0.024  -0.025   0.003  2.734e-01  2.420e-02 -2.374e-02  3.431e-03   2.818   0.320  -0.333   0.623 
   9394953 6018.000   65.000    0.076    0.100   1.746   0.035  -0.030   0.018   1.205   0.046  -0.039   0.037   4.034   0.012  -0.011   0.008  2.262e-01  7.454e-03 -7.145e-03  3.603e-03   5.165   0.590  -0.543   0.973 
   9410862 6230.000   53.000   -0.399    0.100   1.163   0.016  -0.016   0.008   1.007   0.040  -0.040   0.017   4.309   0.007  -0.006   0.003  6.391e-01  2.233e-03 -2.686e-03  4.584e-03   5.174   0.931  -0.826   0.798 
   9414381 5495.000  100.000    0.152    0.100   2.117   0.039  -0.042   0.016   1.224   0.045  -0.052   0.021   3.873   0.009  -0.009   0.004  1.289e-01  3.863e-03 -3.810e-03  1.890e-03   5.706   0.711  -0.533   0.247 
   9414417 6278.000   52.000   -0.075    0.100   1.917   0.011  -0.017   0.035   1.399   0.026  -0.030   0.069   4.018   0.005  -0.006   0.008  1.986e-01  9.897e-04 -1.198e-03  1.200e-03   2.742   0.299  -0.210   0.649 
   9446628 6298.000   59.000   -0.268    0.101   1.893   0.085  -0.079   0.035   1.213   0.045  -0.051   0.056   3.965   0.029  -0.030   0.004  1.776e-01  1.976e-02 -1.899e-02  1.856e-03   4.124   0.521  -0.398   0.595 
   9451741 5835.000   68.000    0.206    0.100   1.291   0.045  -0.042   0.031   1.124   0.054  -0.055   0.057   4.266   0.019  -0.020   0.002  5.260e-01  4.696e-02 -3.565e-02  1.296e-02   5.617   1.430  -1.145   1.536 
   9455860 6716.000   59.000   -0.051    0.100   1.678   0.047  -0.044   0.020   1.385   0.054  -0.044   0.048   4.129   0.018  -0.019   0.006  2.934e-01  1.964e-02 -1.912e-02  4.837e-03   1.969   0.247  -0.271   0.240 
   9457728 6390.000   49.000   -0.344    0.101   1.822   0.026  -0.027   0.024   1.194   0.039  -0.043   0.050   3.993   0.008  -0.008   0.007  1.972e-01  4.648e-03 -4.598e-03  1.198e-03   4.027   0.427  -0.321   0.480 
   9458636 6220.000   56.000   -0.059    0.100   1.735   0.056  -0.049   0.029   1.204   0.109  -0.044   0.042   4.043   0.016  -0.018   0.003  2.319e-01  1.272e-02 -1.347e-02  3.500e-03   4.490   0.506  -1.186   0.562 
   9468847 6064.000   52.000   -0.109    0.100   1.796   0.048  -0.047   0.022   1.170   0.049  -0.049   0.031   3.998   0.016  -0.016   0.006  2.019e-01  1.139e-02 -1.160e-02  3.286e-03   5.253   0.658  -0.527   0.552 
   9512063 5977.000   58.000   -0.332    0.102   2.053   0.025  -0.027   0.026   1.158   0.042  -0.043   0.027   3.876   0.006  -0.006   0.003  1.338e-01  1.170e-03 -1.127e-03  2.765e-03   5.174   0.516  -0.467   0.290 
   9542776 6343.000   87.000   -0.157    0.101   2.475   0.142  -0.124   0.058   1.385   0.061  -0.055   0.059   3.791   0.035  -0.037   0.006  9.076e-02  1.310e-02 -1.205e-02  2.522e-03   2.760   0.358  -0.336   0.213 
   9574283 5431.000   64.000   -0.499    0.101   2.896   0.055  -0.058   0.028   1.178   0.058  -0.060   0.029   3.584   0.006  -0.007   0.002  4.842e-02  5.908e-04 -5.855e-04  6.199e-04   4.068   0.795  -0.636   0.427 
   9579208 6422.000   56.000   -0.295    0.102   1.781   0.029  -0.021   0.018   1.204   0.053  -0.038   0.035   4.017   0.010  -0.007   0.005  2.132e-01  2.776e-03 -2.627e-03  1.441e-03   3.921   0.374  -0.448   0.405 
   9641837 6270.000   51.000   -0.161    0.100   2.193   0.037  -0.035   0.028   1.304   0.040  -0.037   0.043   3.871   0.010  -0.010   0.005  1.237e-01  4.024e-03 -4.008e-03  1.238e-03   3.457   0.248  -0.242   0.272 
   9664694 6080.000   55.000   -0.272    0.100   2.293   0.051  -0.053   0.027   1.252   0.043  -0.049   0.030   3.813   0.012  -0.012   0.002  1.035e-01  4.611e-03 -4.484e-03  1.182e-03   3.893   0.403  -0.309   0.215 
   9693187 5790.000   55.000   -0.164    0.100   1.423   0.021  -0.020   0.019   0.986   0.044  -0.041   0.030   4.125   0.007  -0.007   0.005  3.421e-01  2.188e-03 -2.581e-03  5.168e-03   9.832   1.268  -1.172   1.045 
   9696358 6321.000  137.000   -0.047    0.102   2.122   0.069  -0.032   0.023   1.363   0.152  -0.062   0.043   3.920   0.017  -0.012   0.005  1.431e-01  2.566e-03 -2.459e-03  7.288e-04   3.084   0.549  -0.981   0.319 
   9697131 6491.000   69.000    0.017    0.100   1.922   0.024  -0.027   0.015   1.436   0.052  -0.058   0.026   4.027   0.008  -0.008   0.003  2.019e-01  3.023e-03 -2.826e-03  1.507e-03   2.249   0.358  -0.261   0.197 
   9700430 6111.000   90.000    0.024    0.100   1.511   0.040  -0.042   0.021   1.221   0.050  -0.079   0.045   4.164   0.015  -0.016   0.004  3.525e-01  1.845e-02 -1.783e-02  2.729e-03   4.007   1.381  -0.670   0.934 
   9702369 6431.000   50.000    0.030    0.100   1.379   0.013  -0.013   0.013   1.281   0.036  -0.033   0.035   4.266   0.006  -0.006   0.003  4.880e-01  3.971e-03 -3.894e-03  2.479e-03   1.888   0.338  -0.307   0.334 
   9702752 5770.000   62.000    0.265    0.100   1.701   0.020  -0.021   0.015   1.188   0.034  -0.037   0.025   4.051   0.007  -0.007   0.006  2.412e-01  3.771e-03 -3.617e-03  4.323e-03   6.241   0.742  -0.621   0.586 
   9754284 6182.000   54.000    0.025    0.100   1.621   0.023  -0.029   0.019   1.276   0.038  -0.064   0.050   4.123   0.009  -0.011   0.008  2.992e-01  7.142e-03 -7.138e-03  3.231e-03   3.483   0.674  -0.340   0.861 
   9757640 5506.000   94.000    0.346    0.100   1.774   0.041  -0.041   0.027   1.154   0.041  -0.046   0.056   4.001   0.014  -0.014   0.008  2.065e-01  1.018e-02 -1.000e-02  3.484e-03   7.589   1.185  -0.995   0.692 
   9778067 6433.000   90.000   -0.529    0.102   1.998   0.057  -0.056   0.032   1.189   0.050  -0.052   0.043   3.911   0.018  -0.019   0.003  1.486e-01  9.727e-03 -9.404e-03  1.758e-03   3.901   0.553  -0.444   0.432 
   9787965 6200.000   65.000    0.001    0.100   2.062   0.069  -0.061   0.049   1.310   0.046  -0.044   0.071   3.926   0.019  -0.020   0.002  1.489e-01  1.081e-02 -1.032e-02  2.831e-03   3.735   0.352  -0.346   0.550 
   9788260 5354.000   58.000   -0.183    0.101   3.131   0.101  -0.119   0.054   1.459   0.091  -0.107   0.057   3.611   0.011  -0.011   0.001  4.763e-02  2.440e-03 -2.273e-03  8.408e-04   2.303   0.661  -0.365   0.339 
   9791157 5852.000   63.000   -0.047    0.100   1.952   0.035  -0.037   0.014   1.186   0.045  -0.054   0.020   3.929   0.010  -0.010   0.006  1.589e-01  4.893e-03 -4.840e-03  3.259e-03   5.604   0.670  -0.553   0.323 
   9812421 5265.000   63.000   -0.231    0.100   3.169   0.084  -0.082   0.024   1.340   0.094  -0.089   0.028   3.562   0.009  -0.009   0.002  4.208e-02  7.182e-04 -7.149e-04  2.947e-04   3.036   0.790  -0.640   0.300 
   9812850 6407.000   47.000   -0.125    0.100   1.789   0.012  -0.020   0.022   1.339   0.032  -0.040   0.045   4.059   0.005  -0.005   0.004  2.342e-01  1.146e-03 -1.375e-03  1.337e-03   2.809   0.247  -0.237   0.251 
   9821513 6550.000   65.000   -0.307    0.101   1.775   0.046  -0.050   0.032   1.291   0.047  -0.082   0.050   4.048   0.014  -0.013   0.002  2.299e-01  1.162e-02 -1.132e-02  3.860e-03   2.812   0.780  -0.300   0.563 
   9880787 6074.000   56.000   -0.314    0.102   2.014   0.035  -0.036   0.017   1.168   0.047  -0.049   0.026   3.896   0.009  -0.009   0.005  1.427e-01  3.751e-03 -3.604e-03  2.087e-03   4.924   0.547  -0.483   0.390 
   9893470 5936.000   56.000   -0.054    0.100   3.399   0.099  -0.116   0.041   1.626   0.057  -0.056   0.045   3.588   0.018  -0.019   0.004  4.143e-02  3.104e-03 -2.873e-03  7.948e-04   1.779   0.122  -0.113   0.215 
   9903271 4907.000   80.000    0.355    0.099   3.367   0.164  -0.151   0.035   1.208   0.135  -0.119   0.028   3.465   0.010  -0.010   0.002  3.161e-02  1.311e-03 -1.304e-03  5.050e-04   6.583   3.083  -2.146   0.515 
   9908400 6000.000   55.000    0.160    0.100   2.764   0.025  -0.027   0.023   1.530   0.038  -0.040   0.044   3.739   0.006  -0.006   0.006  7.242e-02  9.392e-04 -9.261e-04  1.123e-03   2.489   0.108  -0.108   0.118 
   9955598 5434.000   77.000    0.029    0.100   0.882   0.014  -0.014   0.007   0.883   0.041  -0.041   0.013   4.492   0.007  -0.007   0.003  1.286e+00  4.281e-03 -1.714e-03  8.356e-03   7.840   2.545  -2.222   1.011 
   9962623 5913.000  166.000   -0.207    0.101   1.395   0.039  -0.037   0.016   0.987   0.080  -0.071   0.028   4.143   0.015  -0.014   0.006  3.635e-01  1.137e-02 -1.123e-02  5.226e-03   9.031   2.755  -2.461   1.151 
   9965715 7030.000  405.000   -0.404    0.100   1.300   0.013  -0.013   0.035   1.245   0.043  -0.043   0.059   4.304   0.012  -0.011   0.009  5.659e-01  1.557e-02 -1.446e-02  2.361e-02   1.123   0.444  -0.307   0.282 
  10003270 6594.000   69.000   -0.181    0.100   2.362   0.102  -0.083   0.053   1.416   0.191  -0.064   0.081   3.848   0.021  -0.022   0.007  1.086e-01  7.782e-03 -7.589e-03  2.257e-03   2.467   0.292  -0.752   0.525 
  10016239 6482.000   51.000   -0.005    0.100   1.298   0.021  -0.022   0.013   1.264   0.042  -0.049   0.034   4.312   0.010  -0.010   0.004  5.763e-01  1.815e-02 -1.713e-02  3.493e-03   1.289   0.500  -0.415   0.689 
  10018963 6271.000   46.000   -0.219    0.100   1.965   0.016  -0.018   0.022   1.254   0.031  -0.034   0.032   3.949   0.005  -0.005   0.003  1.655e-01  1.246e-03 -1.210e-03  1.554e-03   3.885   0.288  -0.235   0.278 
  10019747 5769.000   65.000    0.204    0.100   1.700   0.023  -0.025   0.018   1.168   0.038  -0.044   0.034   4.044   0.008  -0.008   0.007  2.377e-01  5.080e-03 -5.013e-03  4.206e-03   6.541   0.862  -0.699   0.729 
  10024648 6409.000  157.000   -0.006    0.100   2.000   0.039  -0.051   0.032   1.444   0.063  -0.123   0.061   3.994   0.013  -0.015   0.006  1.802e-01  6.085e-03 -5.863e-03  9.492e-04   2.340   1.065  -0.387   0.522 
  10025841 5738.000  187.000    0.197    0.100   1.521   0.090  -0.080   0.029   1.121   0.125  -0.085   0.046   4.127   0.036  -0.039   0.004  3.193e-01  4.436e-02 -4.024e-02  7.002e-03   7.289   2.821  -2.776   1.242 
  10070754 6550.000   58.000   -0.210    0.099   1.284   0.026  -0.026   0.012   1.201   0.045  -0.047   0.032   4.299   0.014  -0.014   0.005  5.657e-01  2.556e-02 -2.576e-02  5.105e-03   1.836   0.592  -0.511   0.824 
  10074716 6064.000   91.000    0.110    0.100   1.465   0.042  -0.041   0.020   1.217   0.053  -0.076   0.052   4.189   0.018  -0.019   0.007  3.864e-01  5.161e-02 -1.800e-02  3.552e-03   4.088   1.440  -0.766   1.008 
  10079226 6078.000   50.000    0.106    0.099   1.158   0.016  -0.016   0.006   1.147   0.043  -0.042   0.019   4.370   0.007  -0.007   0.003  7.383e-01  9.184e-03 -9.269e-03  4.773e-03   2.421   0.891  -0.788   0.671 
  10081026 6503.000   61.000   -0.244    0.101   2.341   0.080  -0.073   0.046   1.354   0.050  -0.044   0.060   3.830   0.022  -0.022   0.004  1.052e-01  8.515e-03 -8.223e-03  1.252e-03   2.788   0.245  -0.248   0.262 
  10088136 5301.000   83.000   -0.400    0.102   3.414   0.251  -0.254   0.128   1.329   0.186  -0.189   0.113   3.493   0.027  -0.029   0.003  3.324e-02  3.929e-03 -3.641e-03  1.093e-03   2.895   2.460  -1.241   0.873 
  10118942 6362.000   61.000   -0.554    0.100   2.140   0.055  -0.054   0.026   1.184   0.047  -0.046   0.040   3.850   0.016  -0.016   0.004  1.207e-01  6.998e-03 -6.838e-03  1.030e-03   3.950   0.437  -0.388   0.301 
  10129349 6699.000   56.000    0.045    0.100   1.534   0.037  -0.035   0.018   1.381   0.046  -0.045   0.035   4.206   0.017  -0.017   0.005  3.817e-01  1.824e-02 -1.823e-02  5.908e-03   1.575   0.297  -0.311   0.248 
  10130853 4945.000   78.000    0.316    0.099   3.796   0.075  -0.074   0.050   1.273   0.068  -0.066   0.038   3.383   0.007  -0.007   0.002  2.326e-02  2.841e-04 -2.826e-04  8.076e-05   5.320   1.222  -0.967   0.433 
  10147635 6155.000   66.000   -0.035    0.100   2.688   0.037  -0.033   0.025   1.467   0.049  -0.039   0.026   3.746   0.006  -0.006   0.003  7.556e-02  1.271e-03 -1.252e-03  7.843e-04   2.493   0.178  -0.140   0.157 
  10162436 6346.000  108.000   -0.059    0.100   2.011   0.032  -0.037   0.027   1.413   0.051  -0.101   0.053   3.979   0.008  -0.013   0.005  1.731e-01  1.709e-03 -1.977e-03  9.061e-04   2.571   0.886  -0.426   0.427 
  10186764 6488.000   74.000   -0.167    0.102   1.709   0.061  -0.058   0.023   1.305   0.046  -0.055   0.043   4.087   0.023  -0.025   0.003  2.597e-01  2.244e-02 -2.205e-02  2.268e-03   2.748   0.445  -0.294   0.564 
  10214328 6923.000   80.000   -0.584    0.102   1.765   0.041  -0.038   0.035   1.230   0.071  -0.042   0.047   4.033   0.022  -0.019   0.008  2.237e-01  1.337e-02 -1.397e-02  6.284e-03   3.003   0.332  -0.553   0.595 
  10215584 5995.000   57.000   -0.015    0.100   1.139   0.026  -0.026   0.013   1.068   0.048  -0.052   0.037   4.352   0.016  -0.016   0.006  7.201e-01  3.707e-02 -2.848e-02  4.772e-03   4.491   1.358  -1.177   1.440 
  10272858 5208.000   68.000   -0.053    0.103   3.636   0.057  -0.054   0.042   1.389   0.063  -0.059   0.043   3.459   0.006  -0.007   0.004  2.891e-02  1.515e-04 -1.545e-04  4.910e-04   2.862   0.553  -0.474   0.180 
  10272923 5078.000   74.000    0.061    0.102   2.841   0.084  -0.080   0.023   1.205   0.099  -0.091   0.023   3.611   0.011  -0.011   0.002  5.251e-02  7.759e-04 -7.709e-04  4.585e-04   5.318   1.832  -1.337   0.358 
  10273246 6342.000   59.000   -0.262    0.100   2.147   0.021  -0.025   0.020   1.287   0.034  -0.039   0.038   3.883   0.006  -0.006   0.005  1.300e-01  1.716e-03 -1.730e-03  1.213e-03   3.460   0.272  -0.234   0.241 
  10295224 6091.000   50.000    0.120    0.100   2.613   0.090  -0.084   0.028   1.475   0.053  -0.053   0.036   3.772   0.020  -0.020   0.002  8.244e-02  6.408e-03 -6.225e-03  1.009e-03   2.661   0.251  -0.202   0.136 
  10319352 5659.000   63.000    0.197    0.099   1.483   0.024  -0.033   0.016   1.077   0.050  -0.048   0.037   4.128   0.016  -0.015   0.007  3.303e-01  2.202e-02 -1.459e-02  5.530e-03   8.685   1.372  -1.358   1.129 
  10322381 6464.000   63.000   -0.361    0.100   1.401   0.063  -0.056   0.020   1.138   0.058  -0.053   0.037   4.199   0.028  -0.029   0.002  4.109e-01  4.451e-02 -4.345e-02  5.950e-03   3.635   0.758  -0.646   0.726 
  10324098 6370.000   68.000   -0.118    0.101   2.110   0.073  -0.049   0.036   1.326   0.162  -0.043   0.060   3.912   0.016  -0.015   0.005  1.408e-01  6.834e-03 -6.629e-03  1.182e-03   3.273   0.300  -0.981   0.592 
  10351059 6530.000   58.000    0.160    0.100   1.819   0.039  -0.038   0.024   1.470   0.049  -0.048   0.054   4.085   0.013  -0.014   0.005  2.440e-01  1.134e-02 -1.135e-02  1.724e-03   1.938   0.259  -0.249   0.222 
  10355856 6558.000   56.000   -0.152    0.100   1.738   0.017  -0.016   0.021   1.347   0.040  -0.036   0.039   4.087   0.006  -0.006   0.004  2.561e-01  2.273e-03 -2.161e-03  2.391e-03   2.443   0.218  -0.237   0.223 
  10385708 6036.000   55.000    0.121    0.100   1.766   0.045  -0.036   0.019   1.227   0.123  -0.041   0.036   4.033   0.016  -0.013   0.008  2.228e-01  8.810e-03 -8.581e-03  3.394e-03   4.913   0.504  -1.374   0.896 
  10394814 5156.000   64.000   -0.199    0.101   3.146   0.083  -0.081   0.025   1.128   0.075  -0.070   0.021   3.494   0.008  -0.008   0.001  3.621e-02  7.182e-04 -7.061e-04  8.353e-05   5.585   1.496  -1.183   0.508 
  10398597 6412.000   65.000    0.112    0.100   2.015   0.075  -0.068   0.023   1.470   0.065  -0.104   0.043   3.991   0.024  -0.024   0.003  1.769e-01  1.432e-02 -1.461e-02  1.780e-03   2.263   0.867  -0.299   0.350 
  10417911 5545.000   63.000    0.137    0.100   1.901   0.054  -0.052   0.018   1.145   0.049  -0.049   0.025   3.938   0.015  -0.015   0.003  1.663e-01  9.460e-03 -9.324e-03  2.099e-03   7.191   0.883  -0.794   0.421 
  10454113 6197.000   45.000   -0.055    0.100   1.255   0.012  -0.013   0.006   1.203   0.035  -0.035   0.016   4.320   0.005  -0.005   0.002  6.076e-01  2.389e-03 -1.726e-03  3.461e-03   2.282   0.572  -0.502   0.489 
  10462940 6265.000   48.000    0.112    0.099   1.271   0.015  -0.015   0.009   1.239   0.040  -0.042   0.031   4.322   0.006  -0.006   0.004  6.025e-01  5.284e-03 -5.313e-03  3.650e-03   1.726   0.595  -0.481   0.776 
  10491771 6601.000   48.000   -0.101    0.100   1.511   0.040  -0.038   0.016   1.299   0.039  -0.037   0.039   4.192   0.018  -0.018   0.006  3.723e-01  1.257e-02 -4.497e-02  4.849e-03   2.181   0.249  -0.251   0.373 
  10518551 6242.000   60.000   -0.267    0.101   2.080   0.030  -0.032   0.021   1.250   0.037  -0.044   0.037   3.898   0.008  -0.009   0.004  1.388e-01  3.599e-03 -3.495e-03  1.138e-03   3.873   0.370  -0.292   0.305 
  10593351 5927.000   81.000    0.151    0.100   3.071   0.029  -0.029   0.045   1.590   0.038  -0.035   0.047   3.665   0.005  -0.005   0.003  5.494e-02  6.866e-04 -6.900e-04  1.084e-03   2.100   0.090  -0.085   0.236 
  10610027 6704.000   58.000   -0.041    0.100   1.480   0.055  -0.050   0.017   1.329   0.049  -0.039   0.039   4.222   0.025  -0.026   0.004  4.115e-01  4.107e-02 -3.719e-02  5.081e-03   1.674   0.299  -0.339   0.294 
  10644253 6069.000   50.000    0.096    0.100   1.118   0.013  -0.014   0.004   1.159   0.041  -0.042   0.018   4.405   0.006  -0.006   0.003  8.301e-01  3.011e-03 -2.898e-03  4.815e-03   1.374   0.827  -0.725   0.723 
  10655953 6594.000   61.000   -0.073    0.099   1.267   0.025  -0.024   0.010   1.262   0.044  -0.046   0.020   4.333   0.012  -0.013   0.003  6.211e-01  2.979e-02 -1.942e-02  6.402e-03   0.805   0.492  -0.418   0.434 
  10670371 5334.000   71.000   -0.119    0.100   3.017   0.058  -0.070   0.038   1.501   0.054  -0.076   0.043   3.652   0.007  -0.007   0.003  5.452e-02  1.403e-03 -1.438e-03  6.112e-04   2.355   0.423  -0.233   0.298 
  10712891 5358.000  109.000   -0.049    0.099   3.059   0.105  -0.125   0.042   1.505   0.087  -0.126   0.045   3.641   0.013  -0.013   0.001  5.241e-02  3.000e-03 -2.766e-03  7.828e-04   2.278   0.875  -0.346   0.305 
  10717090 5817.000   74.000    0.238    0.100   1.546   0.049  -0.050   0.032   1.220   0.057  -0.094   0.076   4.141   0.020  -0.022   0.010  3.257e-01  4.424e-02 -1.293e-02  4.455e-03   5.096   2.042  -0.904   1.588 
  10727922 6319.000   66.000   -0.304    0.100   1.917   0.069  -0.066   0.031   1.212   0.044  -0.050   0.049   3.954   0.023  -0.024   0.004  1.710e-01  1.525e-02 -1.434e-02  1.841e-03   4.063   0.525  -0.396   0.488 
  10730618 6422.000   54.000   -0.006    0.100   1.777   0.018  -0.018   0.016   1.368   0.043  -0.041   0.037   4.074   0.006  -0.006   0.004  2.436e-01  1.844e-03 -1.718e-03  1.379e-03   2.594   0.266  -0.265   0.323 
  10731424 6432.000   65.000   -0.129    0.101   2.550   0.087  -0.076   0.044   1.437   0.063  -0.055   0.053   3.782   0.018  -0.019   0.003  8.646e-02  6.023e-03 -5.870e-03  1.284e-03   2.435   0.254  -0.217   0.163 
  10732098 5796.000   67.000   -0.010    0.100   1.778   0.047  -0.046   0.022   1.121   0.049  -0.054   0.027   3.987   0.014  -0.015   0.004  1.990e-01  1.033e-02 -1.023e-02  3.422e-03   6.920   0.936  -0.828   0.599 
  10794845 6398.000   55.000   -0.195    0.100   1.143   0.047  -0.043   0.010   1.142   0.045  -0.046   0.031   4.378   0.029  -0.032   0.005  7.723e-01  4.927e-02 -4.850e-02  1.367e-02   1.411   0.922  -0.813   1.148 
  10873176 6517.000   89.000   -0.837    0.104   2.021   0.035  -0.034   0.018   1.109   0.045  -0.041   0.030   3.871   0.011  -0.011   0.006  1.342e-01  4.548e-03 -4.360e-03  1.539e-03   4.379   0.498  -0.457   0.301 
  10909629 6501.000   61.000   -0.297    0.101   2.112   0.035  -0.019   0.055   1.302   0.061  -0.036   0.099   3.903   0.009  -0.006   0.010  1.378e-01  1.352e-03 -1.304e-03  1.243e-03   3.103   0.231  -0.319   0.592 
  10923629 6195.000   87.000    0.157    0.100   2.578   0.029  -0.094   0.032   1.688   0.038  -0.202   0.069   3.840   0.007  -0.020   0.007  9.807e-02  1.289e-03 -1.288e-03  1.072e-03   1.817   0.882  -0.169   0.320 
  10959362 5806.000   94.000    0.419    0.102   2.307   0.064  -0.058   0.045   1.406   0.039  -0.038   0.082   3.859   0.017  -0.017   0.007  1.142e-01  6.940e-03 -6.783e-03  1.556e-03   3.666   0.384  -0.349   0.200 
  10963065 6316.000   45.000   -0.188    0.100   1.242   0.013  -0.014   0.011   1.131   0.036  -0.036   0.026   4.303   0.005  -0.006   0.004  5.889e-01  2.380e-03 -1.453e-03  4.092e-03   3.131   0.560  -0.522   0.454 
  10971974 6030.000   58.000   -0.077    0.102   1.190   0.032  -0.031   0.011   1.057   0.052  -0.051   0.029   4.311   0.018  -0.018   0.005  6.314e-01  3.760e-02 -3.756e-02  4.931e-03   5.256   1.310  -1.164   1.111 
  10972252 6237.000   60.000   -0.136    0.101   2.285   0.043  -0.041   0.032   1.338   0.045  -0.043   0.047   3.845   0.011  -0.011   0.006  1.118e-01  4.106e-03 -4.122e-03  1.002e-03   3.302   0.267  -0.274   0.530 
  10972873 5928.000   64.000   -0.057    0.101   1.861   0.022  -0.027   0.026   1.177   0.043  -0.050   0.023   3.968   0.006  -0.007   0.005  1.827e-01  9.272e-04 -1.056e-03  3.431e-03   5.639   0.681  -0.563   0.366 
  10976896 5628.000   58.000   -0.313    0.102   2.167   0.053  -0.052   0.021   1.102   0.055  -0.053   0.023   3.807   0.011  -0.011   0.004  1.080e-01  4.305e-03 -4.210e-03  1.467e-03   6.075   0.719  -0.660   0.347 
  11021413 5452.000   72.000   -0.078    0.100   2.085   0.057  -0.054   0.018   1.116   0.062  -0.057   0.022   3.846   0.010  -0.010   0.002  1.229e-01  4.753e-03 -4.716e-03  1.381e-03   6.784   0.952  -0.865   0.429 
  11026764 5722.000   57.000   -0.108    0.101   2.058   0.025  -0.032   0.022   1.196   0.036  -0.049   0.024   3.888   0.006  -0.006   0.003  1.373e-01  1.814e-03 -1.777e-03  2.105e-03   5.561   0.539  -0.427   0.292 
  11027406 6250.000   94.000   -0.279    0.099   1.357   0.027  -0.026   0.013   1.066   0.060  -0.056   0.024   4.200   0.011  -0.010   0.005  4.262e-01  9.455e-03 -9.081e-03  4.052e-03   5.391   1.286  -1.127   0.772 
  11070918 6188.000   66.000    0.150    0.100 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -99.000 -9.900e+01 -9.900e+01 -9.900e+01 -9.900e+01 -99.000 -99.000 -99.000 -99.000 
  11074380 5154.000   87.000    0.082    0.100   2.778   0.113  -0.129   0.059   1.381   0.118  -0.136   0.068   3.689   0.013  -0.014   0.003  6.425e-02  3.586e-03 -3.377e-03  1.010e-03   3.460   1.600  -0.929   0.616 
  11075448 6470.000   68.000    0.029    0.100   1.564   0.045  -0.043   0.015   1.326   0.043  -0.040   0.041   4.171   0.019  -0.020   0.005  3.469e-01  3.500e-02 -1.045e-02  2.051e-03   2.409   0.306  -0.319   0.387 
  11081729 6605.000   51.000   -0.139    0.099   1.411   0.016  -0.012   0.021   1.298   0.040  -0.032   0.043   4.251   0.006  -0.005   0.004  4.618e-01  3.577e-03 -3.637e-03  6.204e-03   1.606   0.250  -0.248   0.314 
  11082784 5923.000   62.000   -0.259    0.101   2.042   0.054  -0.053   0.018   1.151   0.053  -0.053   0.023   3.877   0.013  -0.014   0.003  1.347e-01  6.669e-03 -6.578e-03  1.763e-03   5.414   0.664  -0.595   0.317 
  11083308 6234.000   65.000   -0.042    0.100   2.084   0.074  -0.067   0.037   1.305   0.052  -0.042   0.064   3.915   0.022  -0.022   0.005  1.439e-01  1.150e-02 -1.104e-02  1.631e-03   3.640   0.340  -0.355   0.443 
  11127479 5998.000   57.000    0.115    0.099   1.372   0.021  -0.022   0.011   1.162   0.051  -0.055   0.026   4.228   0.008  -0.009   0.006  4.490e-01  7.095e-03 -6.832e-03  5.136e-03   4.743   1.137  -0.858   0.886 
  11137075 5604.000   73.000   -0.180    0.100   1.633   0.026  -0.026   0.026   0.989   0.041  -0.040   0.032   4.007   0.006  -0.006   0.003  2.275e-01  3.298e-03 -3.360e-03  3.962e-03  10.270   1.223  -1.073   0.933 
  11138101 6218.000   58.000   -0.219    0.101   2.332   0.076  -0.071   0.029   1.305   0.045  -0.044   0.044   3.817   0.020  -0.021   0.004  1.025e-01  8.018e-03 -7.634e-03  1.347e-03   3.395   0.303  -0.285   0.213 
  11188219 6024.000   62.000    0.089    0.100   1.344   0.033  -0.032   0.013   1.153   0.052  -0.053   0.034   4.242   0.016  -0.016   0.007  4.739e-01  2.527e-02 -2.522e-02  5.057e-03   4.649   1.128  -0.886   1.075 
  11193681 5697.000   77.000    0.137    0.102   2.400   0.030  -0.032   0.027   1.364   0.041  -0.044   0.025   3.812   0.006  -0.006   0.003  9.862e-02  1.462e-03 -1.465e-03  1.750e-03   3.842   0.297  -0.292   0.299 
  11244118 5618.000   64.000    0.224    0.100   1.605   0.015  -0.016   0.017   1.127   0.031  -0.033   0.030   4.079   0.005  -0.005   0.006  2.727e-01  3.394e-04 -7.391e-04  4.826e-03   7.799   0.920  -0.795   0.938 
  11253226 6682.000   51.000   -0.151    0.100   1.676   0.053  -0.018   0.040   1.626   0.163  -0.046   0.100   4.198   0.015  -0.007   0.008  3.430e-01  3.119e-03 -2.383e-03  6.063e-03   1.372   0.213  -0.202   0.289 
  11294717 5640.000   56.000    0.061    0.100   1.897   0.083  -0.077   0.019   1.139   0.054  -0.052   0.022   3.938   0.024  -0.025   0.003  1.663e-01  1.658e-02 -1.572e-02  2.506e-03   6.927   0.950  -0.858   0.549 
  11307875 5136.000   87.000    0.038    0.102   4.144   0.155  -0.162   0.103   1.583   0.152  -0.158   0.112   3.401   0.014  -0.015   0.008  2.218e-02  6.078e-04 -6.127e-04  5.768e-05   2.038   1.157  -0.684   0.362 
  11389393 6174.000   66.000    0.140    0.100   1.905   0.060  -0.064   0.040   1.403   0.057  -0.129   0.060   4.019   0.015  -0.016   0.003  2.003e-01  1.124e-02 -1.063e-02  3.182e-03   2.947   1.299  -0.401   0.599 
  11389437 6158.000   53.000   -0.023    0.099   1.690   0.043  -0.030   0.019   1.192   0.098  -0.040   0.028   4.059   0.011  -0.010   0.004  2.470e-01  6.621e-03 -6.878e-03  2.274e-03   4.837   0.497  -1.195   0.558 
  11395018 5650.000   59.000    0.151    0.099   2.180   0.032  -0.034   0.015   1.276   0.037  -0.042   0.021   3.866   0.007  -0.007   0.004  1.231e-01  2.898e-03 -2.847e-03  1.602e-03   4.887   0.385  -0.332   0.260 
  11401156 5115.000   86.000    0.016    0.100   2.564   0.106  -0.103   0.014   1.176   0.120  -0.111   0.019   3.690   0.012  -0.012   0.002  6.967e-02  2.507e-03 -2.454e-03  5.737e-04   5.749   2.543  -1.713   0.437 
  11401708 5859.000   63.000    0.206    0.100   2.563   0.026  -0.030   0.024   1.447   0.036  -0.044   0.023   3.780   0.006  -0.006   0.004  8.596e-02  1.258e-03 -1.218e-03  1.310e-03   3.019   0.222  -0.161   0.200 
  11414712 5673.000   61.000   -0.174    0.100   2.288   0.024  -0.032   0.029   1.228   0.034  -0.049   0.032   3.807   0.006  -0.006   0.005  1.025e-01  7.335e-04 -7.392e-04  1.994e-03   4.711   0.471  -0.320   0.232 
  11454149 6435.000   52.000   -0.233    0.100   1.153   0.028  -0.027   0.011   1.141   0.045  -0.046   0.033   4.370   0.016  -0.017   0.005  7.441e-01  3.631e-02 -4.650e-02  4.432e-03   1.500   0.757  -0.679   0.779 
  11460626 6176.000   62.000   -0.144    0.099   2.172   0.065  -0.062   0.025   1.286   0.040  -0.044   0.039   3.872   0.019  -0.019   0.004  1.249e-01  8.862e-03 -8.491e-03  1.249e-03   3.758   0.358  -0.304   0.275 
  11467550 6146.000   58.000   -0.080    0.100   1.968   0.059  -0.057   0.037   1.247   0.045  -0.047   0.054   3.945   0.018  -0.018   0.003  1.635e-01  1.117e-02 -1.072e-02  2.582e-03   4.247   0.465  -0.359   0.426 
  11496573 5218.000   90.000   -0.046    0.100   3.682   0.163  -0.163   0.071   1.470   0.148  -0.142   0.073   3.472   0.010  -0.010   0.003  2.939e-02  1.245e-03 -1.191e-03  4.841e-04   2.445   1.212  -0.800   0.335 
  11506988 6438.000  289.000   -0.230    0.100   1.872   0.058  -0.054   0.035   1.251   0.155  -0.094   0.065   3.994   0.027  -0.022   0.007  1.924e-01  1.012e-02 -9.541e-03  9.794e-04   3.608   1.480  -1.496   0.734 
  11507653 5916.000   74.000    0.112    0.100   1.641   0.046  -0.046   0.018   1.170   0.102  -0.051   0.037   4.078   0.023  -0.021   0.007  2.672e-01  1.853e-02 -1.861e-02  3.967e-03   5.918   0.946  -1.676   0.761 
  11558593 5309.000   60.000   -0.263    0.101   3.155   0.101  -0.114   0.043   1.399   0.111  -0.122   0.056   3.584   0.013  -0.014   0.005  4.440e-02  1.593e-03 -1.564e-03  5.008e-04   2.629   0.941  -0.607   0.411 
  11611414 6279.000   55.000   -0.074    0.100   1.706   0.053  -0.052   0.027   1.272   0.054  -0.091   0.057   4.074   0.021  -0.021   0.006  2.535e-01  2.068e-02 -1.465e-02  3.011e-03   3.424   1.157  -0.425   0.537 
  11620833 5026.000   75.000    0.269    0.099   3.865   0.132  -0.136   0.088   1.609   0.148  -0.149   0.116   3.469   0.013  -0.014   0.009  2.780e-02  5.127e-04 -5.259e-04  4.293e-04   2.242   1.217  -0.735   0.379 
  11674236 5413.000   65.000    0.121    0.100   2.028   0.043  -0.043   0.018   1.159   0.048  -0.048   0.027   3.887   0.011  -0.011   0.006  1.387e-01  5.237e-03 -5.176e-03  2.161e-03   6.815   0.823  -0.685   0.366 
  11713510 5941.000   58.000   -0.143    0.100   1.620   0.020  -0.019   0.020   1.080   0.040  -0.037   0.020   4.052   0.006  -0.006   0.003  2.541e-01  1.474e-03 -1.579e-03  4.593e-03   7.051   0.772  -0.736   0.504 
  11717120 5209.000   59.000   -0.365    0.101   2.344   0.100  -0.097   0.032   0.999   0.089  -0.084   0.030   3.697   0.009  -0.009   0.002  7.745e-02  3.622e-03 -3.523e-03  9.462e-04   8.201   2.585  -1.939   0.736 
  11722551 4997.000   78.000    0.409    0.099   2.245   0.078  -0.067   0.018   1.147   0.097  -0.079   0.021   3.795   0.008  -0.008   0.002  1.012e-01  2.644e-03 -2.648e-03  8.487e-04   7.894   2.348  -1.976   0.651 
  11723674 6246.000   63.000   -0.062    0.100   2.466   0.059  -0.056   0.028   1.400   0.049  -0.049   0.037   3.799   0.014  -0.015   0.004  9.306e-02  4.908e-03 -4.806e-03  7.784e-04   2.852   0.267  -0.234   0.169 
  11771760 6075.000   70.000   -0.101    0.100   2.983   0.032  -0.030   0.038   1.529   0.047  -0.046   0.034   3.671   0.006  -0.006   0.002  5.749e-02  6.355e-04 -6.158e-04  1.038e-03   2.149   0.119  -0.103   0.209 
  11772920 5412.000   57.000   -0.092    0.100   0.849   0.014  -0.014   0.012   0.835   0.039  -0.039   0.031   4.501   0.008  -0.008   0.006  1.362e+00  8.761e-03 -8.591e-03  7.224e-03   9.556   2.554  -2.435   2.020 
  11802968 5083.000   74.000   -0.133    0.101   2.467   0.077  -0.068   0.029   0.966   0.087  -0.074   0.033   3.638   0.012  -0.012   0.005  6.433e-02  9.839e-04 -1.006e-03  3.908e-04  10.300   2.959  -2.603   0.613 
  11817562 6247.000   58.000    0.059    0.100   2.477   0.099  -0.088   0.031   1.448   0.068  -0.058   0.045   3.809   0.024  -0.024   0.004  9.475e-02  8.339e-03 -7.974e-03  1.164e-03   2.708   0.281  -0.271   0.162 
  11873252 5199.000   68.000   -0.355    0.102   3.938   0.290  -0.285   0.159   1.284   0.201  -0.185   0.121   3.355   0.015  -0.015   0.003  2.099e-02  1.740e-03 -1.586e-03  7.064e-04   3.332   2.744  -1.487   0.853 
  12020532 5392.000   81.000    0.021    0.100   3.983   0.080  -0.091   0.068   1.855   0.057  -0.086   0.072   3.500   0.009  -0.009   0.004  2.909e-02  9.252e-04 -1.060e-03  5.069e-04   1.294   0.106  -0.063   0.200 
  12069127 6476.000   66.000    0.076    0.100   2.295   0.021  -0.020   0.024   1.590   0.046  -0.046   0.043   3.916   0.006  -0.006   0.003  1.312e-01  1.301e-03 -1.060e-03  1.113e-03   1.829   0.214  -0.160   0.120 
  12069569 6357.000   59.000   -0.109    0.100   2.314   0.086  -0.079   0.040   1.363   0.053  -0.044   0.055   3.843   0.024  -0.025   0.005  1.097e-01  9.884e-03 -9.495e-03  1.577e-03   2.979   0.274  -0.281   0.315 
  12117868 6160.000   51.000   -0.108    0.099   1.326   0.045  -0.042   0.015   1.110   0.058  -0.052   0.036   4.239   0.021  -0.022   0.004  4.732e-01  3.682e-02 -3.543e-02  3.089e-03   4.722   0.979  -0.878   0.938 
  12265063 6189.000   60.000   -0.268    0.101   1.641   0.052  -0.050   0.024   1.120   0.059  -0.053   0.047   4.056   0.023  -0.022   0.007  2.531e-01  1.457e-02 -2.493e-02  3.163e-03   5.405   0.788  -0.779   0.906 
  12317678 6549.000   48.000   -0.300    0.204   1.851   0.019  -0.018   0.029   1.452   0.045  -0.043   0.059   4.066   0.006  -0.006   0.006  2.292e-01  1.406e-03 -1.587e-03  2.450e-03   1.986   0.210  -0.197   0.212 
  12366681 6188.000   66.000    0.150    0.100   2.620   0.046  -0.033   0.032   1.516   0.074  -0.051   0.062   3.781   0.012  -0.008   0.006  8.423e-02  1.420e-03 -1.399e-03  1.062e-03   2.499   0.166  -0.242   0.262 


==> anc/table5.txt <==
Title: The First APOKASC Catalog of Kepler Dwarf and Subgiant Stars
Authors: Aldo Serenelli, Jennifer Johnson, Daniel Huber, Marc Pinsonneault,
	 Warrick H. Ball, Jamie Tayar, Victor Silva Aguirre, Sarbani Basu,
	 Nicholas Troup, Saskia Hekker, Thomas Kallinger, Dennis Stello,
	 Guy R. Davies, Mikkel N. Lund, Savita Mathur, Benoit Mosser,
	 Keivan G. Stassun, William J. Chaplin, Yvonne Elsworth,
	 Rafael A. Garcia, Rasmus Handberg, Jon Holtzman2, Fred Hearty,
	 D. A. Garcia-Hernandez, Patrick Gaulme, and Olga Zamora
Table: Stellar fundamental parameters based on the ASPCAP Teff scale
============================================================================
Byte-by-byte description
----------------------------------------------------------------------------
   Bytes  Format   Units    Label      Explanation
----------------------------------------------------------------------------
  1- 10    A10    ----      KIC        KIC identification number
 12- 19    F8.3     K       Teff       ASPCAP Teff
 21- 28    F8.3     K       eTeff      ASPCAP Teff error
 30- 37    F8.3     K       [M/H]      ASPCAP [M/H]
 39- 46    F8.3     K       e[M/H]     ASPCAP [M/H] error
 48- 54    F7.3   solRad    Radius     Stellar radius in solar units
 56- 62    F7.3   solRadR   +eRad      Upper statistical radius uncertainty
 64- 70    F7.3   solRadR   -eRad      Lower statistical radius uncertainty
 72- 78    F7.3   solRadR   syRad      Systematic radius uncertainty
 80- 86    F7.3   solMass    Mass      Stellar mass in solar units
 88- 94    F7.3   solMass   +eMas      Upper statistical mass uncertainty
 96-102    F7.3   solMass   -eMas      Lower statistical mass uncertainty
104-110    F7.3   solMass   syMas      Systematic mass uncertainty
112-118    F7.3    dex      logg       Seismic surface gravity
120-126    F7.3    dex      +elogg     Upper statistical logg uncertainty
128-134    F7.3    dex      -elogg     Lower statistical logg uncertainty
136-142    F7.3    dex      sylogg     Systematic logg uncertainty
144-153   E10.3    solDen     rho      Stellar mean density in solar units
155-164   E10.3    solDen   +erho      Upper statistical density uncertainty
166-175   E10.3    solDen   -erho      Lower statistical density uncertainty
177-186   E10.3    solDen   syrho      Systematic density uncertainty
188-194    F7.3    Gyr      Age        Stellar age in Gyr
196-202    F7.3    Gyr      +eAge      Upper statistical age uncertainty
204-210    F7.3    Gyr      -eAge      Lower statistical age uncertainty
212-218    F7.3    Gyr      syAge      Systematic age uncertainty
--------------------------------------------------------------------------------
Note: A -99.000 indicates a null value.
--------------------------------------------------------------------------------
   1435467 6096.700   69.276   -0.028    0.099   1.676   0.012  -0.011   0.013   1.277   0.030  -0.026   0.031   4.095   0.005  -0.005   0.004  2.711e-01  1.138e-03 -1.015e-03  1.526e-03   3.746   0.349  -0.324   0.496 
   2010607 6013.500   69.276   -0.070    0.100   2.390   0.104  -0.095   0.028   1.325   0.058  -0.050   0.043   3.802   0.026  -0.027   0.006  9.667e-02  9.696e-03 -9.474e-03  1.512e-03   3.544   0.396  -0.390   0.333 
   2309595 5000.200   69.276   -0.095    0.101   2.300   0.080  -0.073   0.063   1.022   0.082  -0.073   0.070   3.723   0.008  -0.008   0.007  8.390e-02  2.592e-03 -2.614e-03  1.254e-03   9.537   2.667  -2.196   2.517 
   2450729 5840.400   69.276   -0.212    0.100   1.725   0.060  -0.056   0.028   1.047   0.052  -0.051   0.042   3.984   0.020  -0.021   0.007  2.035e-01  1.564e-02 -1.573e-02  2.757e-03   7.724   1.051  -0.953   1.221 
   2837475 6335.400   69.276   -0.015    0.100   1.726   0.065  -0.014   0.067   1.672   0.200  -0.041   0.195   4.185   0.019  -0.007   0.020  3.245e-01  2.867e-03 -2.731e-03  3.638e-03   1.804   0.313  -0.285   0.529 
   2849125 6074.400   69.276    0.293    0.101   2.506   0.096  -0.069   0.039   1.497   0.100  -0.054   0.056   3.815   0.015  -0.015   0.006  9.494e-02  5.243e-03 -5.095e-03  1.103e-03   2.793   0.249  -0.462   0.317 
   2852862 6008.100   69.276   -0.155    0.100   2.009   0.016  -0.020   0.040   1.254   0.032  -0.036   0.072   3.929   0.005  -0.005   0.008  1.544e-01  1.070e-03 -9.576e-04  9.736e-04   4.507   0.391  -0.339   0.999 
   2991448 5576.000   69.276   -0.085    0.100   1.712   0.033  -0.034   0.029   1.030   0.045  -0.046   0.049   3.983   0.007  -0.007   0.006  2.051e-01  4.721e-03 -4.561e-03  2.617e-03   9.407   1.111  -1.002   1.260 
   2998253 6235.800   69.276    0.057    0.100   1.416   0.062  -0.056   0.021   1.234   0.046  -0.053   0.054   4.225   0.029  -0.030   0.007  4.318e-01  3.398e-02 -5.593e-02  4.179e-03   3.141   0.675  -0.532   0.918 
   3112152 5778.500   69.276   -0.136    0.100   1.644   0.045  -0.043   0.025   1.041   0.054  -0.050   0.039   4.024   0.014  -0.014   0.006  2.341e-01  1.180e-02 -1.150e-02  2.913e-03   8.392   1.152  -1.074   1.325 
   3112889 5871.400   69.276   -0.358    0.102   1.901   0.058  -0.055   0.031   1.053   0.052  -0.050   0.041   3.901   0.017  -0.017   0.007  1.527e-01  9.448e-03 -9.132e-03  2.337e-03   6.870   0.850  -0.778   0.884 
   3115178 4843.700   69.276    0.080    0.100   2.835   0.129  -0.100   0.092   1.020   0.105  -0.078   0.079   3.541   0.009  -0.009   0.005  4.474e-02  1.659e-03 -1.792e-03  9.254e-04  10.740   3.149  -3.066   2.970 
   3223000 5851.500   69.276   -0.185    0.100   1.119   0.023  -0.023   0.021   0.941   0.050  -0.047   0.052   4.314   0.012  -0.012   0.009  6.710e-01  2.012e-02 -1.988e-02  5.003e-03   8.981   2.030  -1.665   2.148 
   3241581 5524.300   69.276    0.185    0.100   1.053   0.023  -0.023   0.019   0.972   0.044  -0.045   0.055   4.380   0.015  -0.015   0.008  8.334e-01  4.266e-02 -3.325e-02  5.770e-03   8.876   2.209  -1.990   3.360 
   3329196 4843.700   69.276   -0.313    0.101   2.610   0.087  -0.071   0.068   0.862   0.066  -0.040   0.059   3.542   0.020  -0.021   0.007  4.857e-02  3.195e-03 -3.119e-03  7.552e-04  14.520   1.694  -2.726   2.035 
   3424541 6278.900   69.276    0.270    0.100   2.653   0.012  -0.014   0.060   1.777   0.030  -0.032   0.124   3.839   0.005  -0.005   0.014  9.512e-02  8.563e-04 -8.089e-04  1.865e-03   1.523   0.129  -0.116   0.535 
   3427720 5933.700   69.276   -0.037    0.100   1.107   0.015  -0.015   0.014   1.071   0.043  -0.043   0.042   4.379   0.007  -0.007   0.006  7.888e-01  1.847e-03 -2.331e-03  6.548e-03   3.980   1.171  -1.132   1.400 
   3429205 4913.500   69.276   -0.046    0.100   3.344   0.059  -0.060   0.057   1.238   0.061  -0.059   0.058   3.481   0.007  -0.007   0.005  3.310e-02  3.012e-04 -2.996e-04  3.577e-04   5.038   1.121  -0.878   0.975 
   3430893 5847.300   69.276   -0.110    0.100   1.384   0.049  -0.044   0.035   1.017   0.062  -0.055   0.063   4.163   0.018  -0.019   0.006  3.827e-01  2.605e-02 -2.370e-02  5.203e-03   8.644   1.576  -1.536   2.626 
   3437637 5285.900   69.276   -0.255    0.102   1.964   0.073  -0.070   0.048   0.973   0.063  -0.063   0.061   3.839   0.016  -0.017   0.007  1.282e-01  8.228e-03 -8.043e-03  1.471e-03   9.959   1.978  -1.590   1.991 
   3438633 6169.700   69.276   -0.184    0.100   1.934   0.047  -0.048   0.026   1.214   0.044  -0.051   0.042   3.948   0.014  -0.014   0.005  1.673e-01  8.542e-03 -8.388e-03  1.931e-03   4.446   0.581  -0.447   0.598 
   3545753 5780.000   69.276   -0.338    0.105   2.243   0.060  -0.060   0.027   1.147   0.057  -0.054   0.038   3.794   0.014  -0.014   0.007  1.013e-01  5.246e-03 -5.032e-03  1.771e-03   5.165   0.643  -0.578   0.504 
   3630240 4987.800   69.276   -0.613    0.103   3.839   0.162  -0.148   0.114   1.106   0.116  -0.102   0.084   3.312   0.011  -0.012   0.007  1.952e-02  6.339e-04 -6.302e-04  2.718e-04   5.545   2.301  -1.688   1.666 
   3632418 6128.900   69.276   -0.112    0.100   1.855   0.056  -0.021   0.043   1.280   0.132  -0.046   0.099   4.010   0.017  -0.008   0.014  2.012e-01  1.831e-03 -1.486e-03  2.236e-03   4.026   0.528  -1.311   1.429 
   3633847 6019.300   69.276    0.120    0.100   1.835   0.040  -0.032   0.028   1.246   0.051  -0.044   0.050   4.005   0.013  -0.011   0.010  2.013e-01  6.579e-03 -6.456e-03  3.418e-03   4.771   0.539  -0.548   0.841 
   3633889 6283.000   69.276   -0.120    0.100   1.298   0.034  -0.033   0.027   1.144   0.054  -0.052   0.060   4.269   0.012  -0.012   0.006  5.211e-01  2.387e-02 -2.333e-02  7.370e-03   3.517   0.876  -0.757   0.896 
   3642422 5090.900   69.276   -0.019    0.100   3.052   0.112  -0.128   0.128   1.365   0.141  -0.154   0.169   3.603   0.015  -0.018   0.016  4.793e-02  1.298e-03 -1.283e-03  3.758e-04   3.427   1.888  -1.079   1.623 
   3643774 5907.400   69.276    0.158    0.100   1.577   0.016  -0.022   0.023   1.246   0.037  -0.050   0.051   4.137   0.006  -0.009   0.008  3.173e-01  2.855e-03 -2.835e-03  4.022e-03   4.462   0.924  -0.501   1.026 
   3656476 5560.400   69.276    0.233    0.100   1.299   0.015  -0.015   0.021   1.033   0.036  -0.036   0.046   4.224   0.006  -0.006   0.006  4.710e-01  6.992e-04 -8.421e-04  5.604e-03   9.792   1.548  -1.397   1.993 
   3657002 5944.700   69.276    0.112    0.100   1.505   0.029  -0.032   0.023   1.193   0.056  -0.078   0.057   4.157   0.011  -0.012   0.009  3.481e-01  8.782e-03 -8.608e-03  4.807e-03   4.935   1.634  -0.857   1.372 
   3661135 5480.100   69.276   -0.020    0.100   1.859   0.045  -0.045   0.023   1.076   0.046  -0.052   0.036   3.930   0.011  -0.011   0.005  1.672e-01  6.908e-03 -6.634e-03  1.900e-03   8.412   1.050  -0.892   0.997 
   3730801 5715.300   69.276    0.164    0.100   1.533   0.042  -0.035   0.031   1.107   0.057  -0.049   0.055   4.110   0.013  -0.013   0.008  3.066e-01  1.263e-02 -1.203e-02  3.389e-03   7.786   1.267  -1.319   1.657 
   3733735 6477.100   69.276   -0.077    0.100   1.452   0.011  -0.031   0.031   1.479   0.024  -0.100   0.096   4.283   0.005  -0.010   0.012  4.836e-01  4.389e-03 -3.751e-03  7.007e-03   1.244   0.405  -0.442   1.001 
   3735871 5970.300   69.276   -0.032    0.099   1.092   0.015  -0.016   0.015   1.078   0.044  -0.046   0.046   4.394   0.007  -0.007   0.007  8.283e-01  6.867e-03 -6.185e-03  6.911e-03   3.272   1.323  -1.070   1.338 
   3761840 6022.400   69.276    0.011    0.100   2.800   0.070  -0.067   0.025   1.494   0.050  -0.054   0.035   3.716   0.014  -0.015   0.007  6.776e-02  3.633e-03 -3.561e-03  1.171e-03   2.442   0.205  -0.157   0.260 
   3854781 5501.700   69.276    0.256    0.100   1.758   0.029  -0.030   0.028   1.130   0.040  -0.042   0.050   4.000   0.009  -0.009   0.006  2.078e-01  5.543e-03 -5.471e-03  2.822e-03   8.087   1.010  -0.921   1.218 
   3942719 5601.800   69.276   -0.364    0.101   2.087   0.053  -0.052   0.028   1.067   0.053  -0.053   0.039   3.825   0.010  -0.010   0.005  1.170e-01  4.364e-03 -4.327e-03  1.165e-03   6.796   0.900  -0.741   0.809 
   3952307 5857.900   69.276   -0.118    0.100   2.030   0.045  -0.045   0.024   1.174   0.053  -0.053   0.036   3.891   0.012  -0.012   0.007  1.400e-01  5.691e-03 -5.571e-03  2.383e-03   5.449   0.681  -0.568   0.603 
   3952580 6004.100   69.276   -0.074    0.100   2.705   0.038  -0.040   0.028   1.436   0.050  -0.046   0.036   3.731   0.008  -0.008   0.007  7.274e-02  1.642e-03 -1.597e-03  1.246e-03   2.671   0.229  -0.170   0.290 
   3967859 5832.600   69.276   -0.375    0.100   1.227   0.030  -0.029   0.029   0.870   0.046  -0.044   0.064   4.199   0.015  -0.015   0.010  4.715e-01  2.292e-02 -2.226e-02  5.178e-03  12.550   1.740  -1.761   2.927 
   4038445 4969.700   69.276   -0.766    0.105   2.526   0.078  -0.070   0.716   0.928   0.069  -0.060   0.163   3.600   0.008  -0.008   0.008  5.750e-02  1.488e-03 -1.505e-03  1.689e-03  10.320   2.512  -2.196   4.632 
   4049576 5678.000   69.276   -0.264    0.101   1.876   0.093  -0.084   0.026   1.034   0.056  -0.054   0.036   3.904   0.028  -0.029   0.006  1.558e-01  1.876e-02 -1.619e-02  2.614e-03   7.909   1.181  -1.049   0.947 
   4064447 5050.000   69.276   -0.252    0.100   3.891   0.261  -0.252   0.257   1.265   0.203  -0.184   0.220   3.358   0.024  -0.025   0.017  2.140e-02  1.707e-03 -1.634e-03  5.425e-04   3.929   3.255  -1.761   2.596 
   4072740 4834.500   69.276    0.148    0.100   4.054   0.065  -0.063   0.079   1.271   0.060  -0.058   0.063   3.325   0.007  -0.007   0.005  1.906e-02  1.515e-04 -1.514e-04  3.318e-04   5.155   1.023  -0.834   0.932 
   4165030 5220.500   69.276   -0.482    0.102   1.571   0.031  -0.028   0.038   0.808   0.031  -0.028   0.041   3.955   0.011  -0.011   0.007  2.090e-01  7.729e-03 -7.731e-03  5.058e-03  15.610   0.490  -0.813   2.023 
   4243623 4850.500   69.276   -0.369    0.101   2.441   0.078  -0.056   0.055   0.870   0.060  -0.039   0.046   3.602   0.010  -0.010   0.005  5.969e-02  2.217e-03 -2.270e-03  1.125e-03  14.490   1.628  -2.518   1.871 
   4247542 6103.500   69.276   -0.440    0.100   1.526   0.045  -0.043   0.022   0.996   0.050  -0.048   0.044   4.069   0.018  -0.019   0.008  2.799e-01  1.835e-02 -1.793e-02  3.630e-03   7.482   1.071  -1.004   1.311 
   4346201 5816.600   69.276   -0.337    0.099   1.850   0.030  -0.030   0.025   1.038   0.048  -0.047   0.035   3.919   0.008  -0.008   0.007  1.639e-01  2.511e-03 -2.536e-03  2.739e-03   7.447   0.814  -0.772   0.900 
   4347652 4894.000   69.276    0.025    0.102   4.201   0.300  -0.288   0.293   1.301   0.218  -0.198   0.251   3.304   0.031  -0.033   0.021  1.748e-02  1.808e-03 -1.721e-03  3.365e-04   4.379   3.907  -2.070   3.211 
   4351319 4813.300   69.276    0.229    0.100   3.372   0.068  -0.067   0.068   1.295   0.071  -0.068   0.068   3.493   0.007  -0.007   0.006  3.374e-02  3.799e-04 -3.788e-04  2.720e-04   5.135   1.139  -0.955   1.119 
   4378838 4893.200   69.276    0.238    0.099   3.500   0.148  -0.166   0.149   1.433   0.132  -0.145   0.143   3.505   0.012  -0.012   0.007  3.339e-02  1.653e-03 -1.544e-03  8.820e-04   3.489   1.804  -1.085   1.374 
   4446300 5153.400   69.276   -0.101    0.101   1.931   0.043  -0.043   0.046   0.972   0.057  -0.057   0.064   3.853   0.009  -0.009   0.008  1.347e-01  2.484e-03 -2.411e-03  1.839e-03  11.180   2.031  -1.650   2.461 
   4450844 5602.300   69.276   -0.280    0.099   1.499   0.020  -0.020   0.030   0.951   0.037  -0.037   0.051   4.064   0.007  -0.006   0.009  2.826e-01  1.545e-03 -1.395e-03  4.988e-03  11.700   1.352  -1.225   1.995 
   4457351 5192.600   69.276   -0.367    0.102   1.601   0.036  -0.033   0.041   0.841   0.031  -0.023   0.042   3.954   0.014  -0.014   0.005  2.049e-01  1.029e-02 -9.816e-03  4.299e-03  15.440   0.609  -1.047   2.292 
   4465324 5612.600   69.276    0.037    0.100   1.345   0.028  -0.027   0.020   0.984   0.049  -0.045   0.039   4.173   0.011  -0.011   0.007  4.042e-01  1.245e-02 -1.204e-02  4.810e-03  11.190   1.746  -1.632   2.064 
   4465529 6238.900   69.276    0.025    0.100   1.649   0.026  -0.031   0.020   1.296   0.039  -0.062   0.045   4.115   0.010  -0.011   0.007  2.883e-01  8.069e-03 -7.989e-03  2.854e-03   3.252   0.596  -0.352   0.652 
   4543171 5931.300   69.276    0.137    0.100   1.638   0.039  -0.045   0.043   1.264   0.047  -0.105   0.096   4.108   0.014  -0.015   0.009  2.854e-01  1.265e-02 -1.229e-02  2.998e-03   4.334   1.783  -0.556   1.824 
   4571351 5797.400   69.276    0.143    0.101   1.531   0.063  -0.058   0.029   1.113   0.075  -0.054   0.046   4.115   0.027  -0.028   0.006  3.104e-01  3.136e-02 -2.707e-02  4.785e-03   7.273   1.253  -1.598   1.436 
   4571904 5911.100   69.276   -0.097    0.100   2.230   0.076  -0.073   0.040   1.253   0.050  -0.056   0.050   3.838   0.019  -0.019   0.004  1.126e-01  8.177e-03 -8.144e-03  1.970e-03   4.324   0.534  -0.417   0.509 
   4574610 5921.300   69.276   -0.186    0.100   2.759   0.046  -0.047   0.027   1.389   0.052  -0.055   0.033   3.697   0.009  -0.009   0.007  6.589e-02  1.737e-03 -1.695e-03  1.236e-03   2.825   0.266  -0.245   0.239 
   4577484 5274.100   69.276    0.022    0.100   2.144   0.049  -0.051   0.034   1.147   0.057  -0.067   0.051   3.834   0.010  -0.011   0.007  1.161e-01  3.705e-03 -3.660e-03  1.526e-03   6.709   1.143  -0.882   1.284 
   4586099 6276.300   69.276   -0.151    0.100   1.800   0.022  -0.020   0.024   1.219   0.038  -0.039   0.041   4.013   0.007  -0.007   0.007  2.089e-01  2.491e-03 -2.465e-03  3.747e-03   4.227   0.440  -0.377   0.761 
   4638884 6359.300   69.276    0.008    0.099   1.926   0.017  -0.017   0.014   1.470   0.039  -0.040   0.039   4.035   0.006  -0.006   0.006  2.056e-01  1.881e-03 -1.978e-03  2.312e-03   2.225   0.244  -0.227   0.285 
   4641621 5705.500   69.276   -0.264    0.101   3.063   0.100  -0.094   0.032   1.447   0.062  -0.071   0.033   3.622   0.016  -0.016   0.004  4.989e-02  2.913e-03 -3.019e-03  8.106e-04   2.292   0.349  -0.245   0.207 
   4672403 5642.300   69.276    0.113    0.100   1.795   0.029  -0.029   0.023   1.131   0.046  -0.047   0.037   3.983   0.008  -0.008   0.007  1.955e-01  4.059e-03 -4.060e-03  3.600e-03   7.396   0.890  -0.830   0.986 
   4739932 5690.500   69.276    0.008    0.100   1.774   0.043  -0.042   0.023   1.104   0.049  -0.049   0.038   3.982   0.014  -0.014   0.007  1.974e-01  9.601e-03 -9.411e-03  3.421e-03   7.571   0.966  -0.878   1.050 
   4755204 5777.400   69.276   -0.072    0.100   1.585   0.026  -0.028   0.024   1.066   0.045  -0.049   0.040   4.065   0.008  -0.009   0.007  2.675e-01  5.720e-03 -5.537e-03  4.075e-03   8.175   1.129  -1.026   1.506 
   4756112 5717.200   69.276   -0.209    0.100   2.588   0.093  -0.092   0.025   1.297   0.062  -0.061   0.035   3.725   0.019  -0.020   0.006  7.501e-02  5.797e-03 -5.625e-03  1.198e-03   3.559   0.457  -0.406   0.300 
   4841753 5872.100   69.276    0.127    0.100   2.137   0.077  -0.072   0.029   1.292   0.046  -0.047   0.047   3.888   0.022  -0.023   0.006  1.319e-01  1.129e-02 -1.084e-02  1.695e-03   4.454   0.472  -0.422   0.485 
   4842436 5587.500   69.276    0.139    0.100   1.552   0.054  -0.051   0.025   1.054   0.047  -0.048   0.048   4.077   0.022  -0.023   0.008  2.806e-01  2.105e-02 -2.001e-02  3.999e-03   9.598   1.417  -1.272   1.804 
   4846457 5832.400   69.276    0.229    0.100   2.472   0.104  -0.095   0.027   1.421   0.050  -0.053   0.035   3.803   0.024  -0.025   0.005  9.354e-02  9.149e-03 -8.825e-03  1.548e-03   3.289   0.407  -0.337   0.302 
   4914923 5724.600   69.276    0.068    0.100   1.364   0.021  -0.017   0.025   1.079   0.054  -0.039   0.058   4.201   0.008  -0.007   0.007  4.252e-01  1.477e-03 -1.214e-03  5.282e-03   7.783   1.297  -1.526   1.876 
   4915148 4846.000   69.276    0.095    0.102   2.431   0.054  -0.046   0.043   0.993   0.059  -0.049   0.049   3.663   0.008  -0.007   0.006  6.905e-02  1.024e-03 -1.035e-03  4.400e-04  12.020   2.274  -2.235   2.260 
   4947253 5732.600   69.276   -0.196    0.100   1.969   0.047  -0.046   0.028   1.102   0.052  -0.050   0.041   3.892   0.012  -0.012   0.006  1.444e-01  6.155e-03 -6.022e-03  1.887e-03   6.612   0.777  -0.730   0.770 
   5021689 6122.700   69.276   -0.089    0.100   1.765   0.019  -0.021   0.021   1.198   0.038  -0.043   0.032   4.023   0.006  -0.006   0.007  2.182e-01  1.869e-03 -1.826e-03  3.802e-03   4.847   0.564  -0.443   0.648 
   5033245 4948.300   69.276    0.119    0.100   3.227   0.089  -0.087   0.071   1.320   0.094  -0.089   0.075   3.540   0.009  -0.009   0.006  3.924e-02  7.633e-04 -7.578e-04  4.018e-04   4.320   1.254  -0.993   1.020 
   5084157 5570.100   69.276    0.125    0.100   1.326   0.034  -0.032   0.024   0.997   0.050  -0.048   0.045   4.191   0.011  -0.011   0.005  4.271e-01  1.685e-02 -1.672e-02  6.135e-03  11.110   1.852  -1.765   2.264 
   5095159 5073.600   69.276    0.097    0.099   2.697   0.081  -0.094   0.104   1.317   0.112  -0.128   0.152   3.695   0.012  -0.015   0.015  6.711e-02  9.470e-04 -9.451e-04  5.235e-04   4.215   1.803  -1.068   1.834 
   5110725 4785.100   69.276    0.353    0.099   3.696   0.123  -0.117   0.101   1.278   0.105  -0.096   0.088   3.408   0.009  -0.009   0.007  2.529e-02  6.734e-04 -6.665e-04  4.013e-04   5.605   1.846  -1.400   1.514 
   5214711 6198.700   69.276   -0.025    0.100   1.870   0.069  -0.064   0.034   1.256   0.073  -0.050   0.056   3.993   0.023  -0.023   0.008  1.920e-01  1.625e-02 -1.494e-02  2.140e-03   4.175   0.494  -0.651   0.740 
   5253542 5577.800   69.276    0.203    0.100   1.164   0.023  -0.023   0.020   1.006   0.045  -0.046   0.053   4.308   0.011  -0.012   0.008  6.377e-01  2.273e-02 -1.967e-02  5.108e-03   9.256   1.994  -1.782   2.478 
   5265656 5041.600   69.276    0.309    0.099   2.807   0.084  -0.093   0.118   1.451   0.093  -0.117   0.189   3.700   0.015  -0.016   0.018  6.526e-02  3.051e-03 -2.987e-03  4.892e-04   3.300   1.247  -0.698   1.478 
   5344612 5917.500   69.276   -0.123    0.100   1.658   0.055  -0.052   0.032   1.090   0.055  -0.052   0.057   4.036   0.020  -0.021   0.008  2.386e-01  1.636e-02 -1.772e-02  3.366e-03   6.942   1.035  -0.911   1.462 
   5353186 5976.700   69.276    0.073    0.100   2.164   0.043  -0.041   0.054   1.312   0.044  -0.039   0.089   3.885   0.011  -0.011   0.007  1.294e-01  4.978e-03 -4.923e-03  1.717e-03   4.078   0.359  -0.351   0.788 
   5371516 6188.400   69.276    0.075    0.100   1.997   0.067  -0.025   0.040   1.324   0.149  -0.045   0.090   3.960   0.017  -0.008   0.012  1.667e-01  1.996e-03 -1.987e-03  2.522e-03   3.714   0.397  -1.181   0.887 
   5390438 4781.400   69.276    0.186    0.100   3.481   0.133  -0.113   0.093   1.067   0.096  -0.078   0.071   3.382   0.008  -0.008   0.005  2.528e-02  7.845e-04 -8.173e-04  4.239e-04   9.854   3.039  -2.611   2.474 
   5429911 5031.100   69.276   -0.005    0.102   3.122   0.148  -0.155   0.139   1.326   0.153  -0.153   0.155   3.571   0.017  -0.018   0.012  4.350e-02  2.334e-03 -2.261e-03  6.412e-04   3.885   2.243  -1.332   1.803 
   5431016 6102.900   69.276   -0.264    0.101   2.113   0.027  -0.031   0.023   1.218   0.044  -0.051   0.044   3.873   0.007  -0.008   0.009  1.291e-01  1.815e-03 -1.825e-03  2.103e-03   4.336   0.491  -0.385   0.500 
   5431807 4990.600   69.276    0.117    0.102   2.988   0.076  -0.075   0.066   1.192   0.084  -0.080   0.072   3.563   0.009  -0.010   0.007  4.468e-02  5.973e-04 -5.941e-04  3.279e-04   5.940   1.782  -1.344   1.494 
   5450445 5900.200   69.276    0.019    0.100   1.903   0.021  -0.023   0.024   1.213   0.039  -0.044   0.040   3.962   0.006  -0.007   0.008  1.758e-01  1.386e-03 -1.357e-03  3.332e-03   5.310   0.605  -0.490   0.679 
   5512589 5631.200   69.276    0.032    0.100   1.634   0.021  -0.022   0.023   1.081   0.042  -0.042   0.041   4.045   0.006  -0.007   0.007  2.478e-01  1.395e-03 -1.327e-03  4.507e-03   8.602   1.077  -0.995   1.253 
   5516982 6233.400   69.276   -0.065    0.100   1.461   0.018  -0.023   0.015   1.213   0.043  -0.056   0.036   4.192   0.007  -0.008   0.006  3.893e-01  3.695e-03 -4.015e-03  3.791e-03   3.578   0.848  -0.516   0.720 
   5523099 5235.400   69.276   -0.112    0.100   2.235   0.081  -0.078   0.047   1.116   0.079  -0.077   0.062   3.785   0.014  -0.014   0.006  9.953e-02  5.288e-03 -5.184e-03  1.050e-03   6.758   1.631  -1.287   1.446 
   5530375 5755.600   69.276   -0.226    0.100   2.738   0.066  -0.073   0.027   1.332   0.063  -0.058   0.028   3.691   0.011  -0.011   0.005  6.588e-02  2.763e-03 -2.623e-03  8.470e-04   3.111   0.332  -0.319   0.244 
   5543462 5744.700   69.276   -0.372    0.102   1.219   0.053  -0.048   0.020   0.849   0.046  -0.042   0.039   4.194   0.029  -0.030   0.007  4.629e-01  5.825e-02 -4.218e-02  6.101e-03  13.950   1.463  -1.734   2.265 
   5607242 5364.400   69.276   -0.185    0.102   2.364   0.030  -0.033   0.037   1.174   0.043  -0.045   0.050   3.760   0.006  -0.006   0.005  8.894e-02  4.416e-04 -4.593e-04  1.075e-03   5.268   0.729  -0.552   0.831 
   5629080 5007.800   69.276   -0.301    0.102   2.976   0.082  -0.081   0.060   1.137   0.083  -0.080   0.062   3.545   0.009  -0.009   0.006  4.310e-02  7.577e-04 -7.476e-04  3.321e-04   5.873   1.819  -1.361   1.464 
   5636956 6227.700   69.276    0.094    0.100   2.019   0.068  -0.058   0.044   1.359   0.130  -0.070   0.093   3.968   0.013  -0.014   0.007  1.674e-01  6.837e-03 -6.718e-03  1.117e-03   3.408   0.544  -0.997   0.917 
   5683538 5866.000   69.276   -0.557    0.102   2.238   0.108  -0.098   0.036   1.080   0.056  -0.053   0.050   3.770   0.027  -0.028   0.007  9.592e-02  1.063e-02 -9.616e-03  1.425e-03   5.521   0.823  -0.724   0.579 
   5689219 6294.800   69.276   -0.307    0.100   1.679   0.042  -0.040   0.042   1.156   0.095  -0.054   0.083   4.053   0.017  -0.016   0.013  2.457e-01  1.157e-02 -1.117e-02  6.667e-03   4.626   0.726  -1.196   1.139 
   5723165 5153.600   69.276   -0.120    0.100   2.672   0.070  -0.069   0.046   1.246   0.078  -0.075   0.056   3.679   0.007  -0.007   0.005  6.527e-02  1.420e-03 -1.396e-03  5.622e-04   4.474   1.110  -0.807   0.899 
   5773155 6068.700   69.276    0.138    0.100   1.844   0.065  -0.057   0.052   1.286   0.138  -0.065   0.102   4.024   0.015  -0.015   0.009  2.082e-01  9.667e-03 -9.389e-03  2.090e-03   4.278   0.681  -1.387   1.369 
   5773345 6091.700   69.276    0.255    0.100   2.018   0.012  -0.012   0.016   1.484   0.031  -0.028   0.036   3.998   0.005  -0.004   0.004  1.804e-01  9.273e-04 -8.032e-04  1.053e-03   2.617   0.243  -0.237   0.411 
   5822889 5125.700   69.276   -0.110    0.101   4.165   0.104  -0.103   0.104   1.574   0.105  -0.103   0.105   3.395   0.009  -0.010   0.007  2.175e-02  3.155e-04 -3.212e-04  2.899e-04   1.946   0.596  -0.414   0.469 
   5892169 5137.000   69.276   -0.003    0.100   3.083   0.092  -0.100   0.076   1.431   0.100  -0.106   0.091   3.615   0.008  -0.009   0.006  4.877e-02  1.435e-03 -1.387e-03  5.894e-04   2.868   0.925  -0.620   0.765 
   5950854 5818.800   69.276   -0.238    0.100   1.222   0.017  -0.017   0.021   0.928   0.039  -0.038   0.046   4.231   0.007  -0.007   0.007  5.090e-01  2.101e-03 -2.146e-03  6.129e-03  10.750   1.593  -1.557   1.997 
   5955122 5753.600   69.276   -0.246    0.101   2.059   0.035  -0.037   0.029   1.161   0.047  -0.047   0.035   3.875   0.006  -0.006   0.005  1.331e-01  2.411e-03 -2.352e-03  2.068e-03   5.742   0.622  -0.560   0.720 
   5961597 6377.900   69.276    0.051    0.100   1.916   0.038  -0.039   0.029   1.433   0.050  -0.055   0.071   4.028   0.012  -0.013   0.007  2.032e-01  8.377e-03 -8.178e-03  1.890e-03   2.405   0.376  -0.282   0.551 
   6034893 5065.300   69.276   -0.144    0.101   3.782   0.193  -0.225   0.202   1.438   0.152  -0.172   0.175   3.438   0.014  -0.014   0.006  2.652e-02  1.806e-03 -1.619e-03  9.948e-04   2.699   1.726  -0.927   1.265 
   6035199 4859.300   69.276   -0.460    0.100   2.966   0.098  -0.071   0.067   0.847   0.064  -0.044   0.047   3.420   0.013  -0.014   0.005  3.233e-02  1.436e-03 -1.434e-03  4.522e-04  14.300   1.670  -2.742   1.764 
   6047087 6022.800   69.276   -0.188    0.100   1.291   0.026  -0.025   0.025   1.031   0.055  -0.052   0.060   4.229   0.011  -0.011   0.009  4.786e-01  1.268e-02 -1.326e-02  6.131e-03   6.881   1.457  -1.293   1.626 
   6049366 6175.200   69.276   -0.143    0.099   1.816   0.081  -0.075   0.028   1.198   0.049  -0.050   0.045   3.996   0.029  -0.029   0.006  1.987e-01  2.301e-02 -1.990e-02  3.096e-03   4.636   0.644  -0.511   0.701 
   6116048 5901.100   69.276   -0.253    0.099   1.222   0.015  -0.014   0.016   1.011   0.037  -0.035   0.038   4.269   0.006  -0.006   0.005  5.544e-01  1.205e-03 -1.347e-03  4.658e-03   7.352   1.340  -1.012   1.547 
   6129877 5923.800   69.276   -0.048    0.100   1.304   0.036  -0.034   0.022   1.056   0.057  -0.056   0.050   4.230   0.015  -0.016   0.007  4.753e-01  2.550e-02 -2.602e-02  4.401e-03   6.965   1.517  -1.371   1.601 
   6145937 5137.100   69.276   -0.313    0.101   2.155   0.079  -0.073   0.062   0.927   0.077  -0.068   0.066   3.738   0.010  -0.010   0.007  9.256e-02  3.556e-03 -3.550e-03  1.422e-03  11.100   2.561  -2.316   2.586 
   6232600 6242.200   69.276   -0.294    0.100   1.292   0.023  -0.023   0.016   1.065   0.051  -0.050   0.044   4.243   0.009  -0.010   0.008  4.938e-01  1.069e-02 -1.052e-02  4.646e-03   4.974   1.115  -0.939   1.343 
   6287060 5654.400   69.276   -0.016    0.100   1.418   0.038  -0.037   0.024   0.991   0.047  -0.049   0.042   4.130   0.017  -0.017   0.008  3.466e-01  2.808e-02 -2.428e-02  5.414e-03  10.730   1.623  -1.490   1.894 
   6290627 4950.800   69.276   -0.309    0.105   3.372   0.102  -0.093   0.077   1.083   0.090  -0.079   0.066   3.416   0.010  -0.010   0.007  2.820e-02  4.687e-04 -4.704e-04  3.372e-04   6.941   2.248  -1.770   1.765 
   6308642 5464.300   69.276   -0.259    0.101   2.272   0.044  -0.045   0.029   1.148   0.054  -0.059   0.042   3.783   0.008  -0.008   0.005  9.758e-02  1.815e-03 -1.765e-03  1.159e-03   5.653   0.810  -0.677   0.761 
   6313425 5538.900   69.276   -0.078    0.103   2.630   0.045  -0.038   0.027   1.361   0.066  -0.041   0.038   3.732   0.005  -0.006   0.004  7.466e-02  1.087e-03 -1.396e-03  9.700e-04   3.322   0.296  -0.328   0.338 
   6370489 6053.000   69.276   -0.452    0.100   1.974   0.029  -0.027   0.027   1.140   0.046  -0.044   0.047   3.904   0.007  -0.007   0.009  1.480e-01  1.819e-03 -1.748e-03  2.281e-03   5.186   0.557  -0.527   0.799 
   6430804 4871.000   69.276    0.061    0.100   3.214   0.260  -0.208   0.250   1.114   0.190  -0.142   0.189   3.470   0.012  -0.012   0.005  3.351e-02  2.550e-03 -2.642e-03  2.193e-03   7.681   4.456  -3.296   4.287 
   6442183 5544.500   69.276   -0.156    0.100   1.632   0.025  -0.022   0.030   0.982   0.041  -0.035   0.050   4.004   0.006  -0.006   0.007  2.258e-01  2.297e-03 -2.518e-03  3.588e-03  10.770   1.149  -1.075   1.503 
   6508366 6347.800   69.276   -0.030    0.099   2.173   0.015  -0.013   0.057   1.525   0.033  -0.027   0.118   3.946   0.005  -0.005   0.013  1.485e-01  1.119e-03 -9.920e-04  1.381e-03   2.110   0.166  -0.157   1.074 
   6520835 6222.600   69.276    0.032    0.100   2.152   0.062  -0.030   0.022   1.350   0.166  -0.044   0.043   3.902   0.015  -0.009   0.010  1.355e-01  2.911e-03 -2.854e-03  2.552e-03   3.421   0.317  -1.028   0.412 
   6529109 5538.700   69.276    0.072    0.099   1.782   0.028  -0.028   0.023   1.101   0.045  -0.044   0.041   3.977   0.007  -0.008   0.007  1.944e-01  3.527e-03 -3.523e-03  3.430e-03   8.278   0.941  -0.901   1.075 
   6530901 6281.900   69.276    0.018    0.100   1.554   0.019  -0.022   0.019   1.276   0.037  -0.046   0.049   4.161   0.008  -0.009   0.009  3.401e-01  6.951e-03 -6.841e-03  4.118e-03   3.114   0.469  -0.353   0.806 
   6531928 4931.500   69.276   -0.719    0.103   2.463   0.048  -0.035   0.042   0.825   0.042  -0.029   0.036   3.571   0.008  -0.009   0.005  5.519e-02  1.227e-03 -1.221e-03  5.235e-04  14.750   1.220  -1.954   1.573 
   6592305 6030.500   69.276    0.060    0.100   2.238   0.034  -0.033   0.020   1.337   0.043  -0.039   0.036   3.864   0.009  -0.009   0.007  1.193e-01  3.330e-03 -3.249e-03  1.948e-03   3.740   0.315  -0.308   0.414 
   6593620 5559.700   69.276   -0.260    0.100   1.542   0.040  -0.038   0.036   0.914   0.045  -0.045   0.052   4.022   0.014  -0.014   0.008  2.489e-01  1.202e-02 -1.181e-02  4.592e-03  12.640   1.491  -1.451   2.072 
   6603624 5388.800   69.276    0.200    0.100   1.123   0.014  -0.014   0.018   0.936   0.035  -0.033   0.044   4.308   0.006  -0.006   0.007  6.611e-01  1.599e-03 -8.483e-04  6.024e-03  13.220   1.677  -1.843   2.425 
   6605673 6058.800   69.276   -0.258    0.100   1.625   0.029  -0.029   0.023   1.076   0.050  -0.050   0.044   4.047   0.010  -0.010   0.008  2.503e-01  6.182e-03 -5.950e-03  3.787e-03   6.528   0.949  -0.851   1.233 
   6612225 6259.300   69.276   -0.337    0.100   1.767   0.041  -0.042   0.031   1.153   0.047  -0.051   0.048   4.005   0.011  -0.011   0.005  2.089e-01  8.791e-03 -8.556e-03  3.107e-03   4.746   0.660  -0.542   0.860 
   6671492 5772.200   69.276    0.067    0.100   2.418   0.044  -0.044   0.023   1.344   0.048  -0.044   0.031   3.799   0.010  -0.010   0.007  9.513e-02  3.206e-03 -3.168e-03  1.624e-03   3.754   0.303  -0.301   0.344 
   6688822 5407.100   69.276    0.147    0.100   2.183   0.040  -0.042   0.023   1.232   0.045  -0.052   0.033   3.849   0.009  -0.009   0.006  1.182e-01  3.525e-03 -3.465e-03  2.021e-03   5.522   0.618  -0.461   0.530 
   6689943 5960.300   69.276   -0.002    0.100   1.474   0.034  -0.036   0.022   1.168   0.054  -0.071   0.051   4.166   0.011  -0.012   0.006  3.628e-01  1.325e-02 -1.335e-02  2.448e-03   5.105   1.562  -0.877   1.338 
   6693861 5535.600   69.276   -0.402    0.102   2.056   0.026  -0.031   0.031   1.043   0.036  -0.044   0.040   3.829   0.006  -0.006   0.005  1.201e-01  9.289e-04 -9.378e-04  1.775e-03   7.411   0.817  -0.677   0.900 
   6766513 5826.500   69.276   -0.397    0.102   1.980   0.033  -0.033   0.028   1.077   0.049  -0.046   0.037   3.876   0.007  -0.008   0.006  1.386e-01  2.399e-03 -2.384e-03  2.541e-03   6.496   0.689  -0.652   0.702 
   6802438 5095.800   69.276   -0.298    0.100   2.564   0.070  -0.067   0.053   1.108   0.086  -0.081   0.064   3.664   0.010  -0.010   0.007  6.570e-02  7.247e-04 -7.277e-04  5.061e-04   6.405   1.902  -1.464   1.578 
   6806100 5134.900   69.276    0.237    0.100   2.188   0.096  -0.089   0.044   1.207   0.068  -0.074   0.072   3.837   0.021  -0.022   0.010  1.146e-01  9.913e-03 -9.634e-03  1.850e-03   6.335   1.476  -1.073   1.094 
   6837853 5679.800   69.276    0.154    0.100   1.335   0.050  -0.043   0.026   1.049   0.068  -0.053   0.054   4.207   0.020  -0.021   0.006  4.383e-01  3.757e-02 -3.097e-02  4.825e-03   8.805   1.765  -1.967   2.117 
   6848299 5137.000   69.276   -0.368    0.101   1.699   0.042  -0.039   0.046   0.835   0.038  -0.037   0.043   3.898   0.012  -0.012   0.005  1.701e-01  7.618e-03 -7.468e-03  4.332e-03  15.280   0.715  -1.307   2.630 
   6853020 6261.800   69.276    0.125    0.100   2.069   0.066  -0.064   0.035   1.468   0.066  -0.132   0.088   3.964   0.018  -0.020   0.009  1.621e-01  9.968e-03 -9.616e-03  2.077e-03   2.535   1.052  -0.373   0.747 
   6863041 5455.800   69.276    0.140    0.100   2.371   0.039  -0.041   0.025   1.317   0.046  -0.047   0.042   3.808   0.008  -0.008   0.007  9.882e-02  2.704e-03 -2.499e-03  1.737e-03   4.325   0.370  -0.330   0.358 
   6933899 5685.400   69.276   -0.045    0.100   1.573   0.016  -0.017   0.025   1.085   0.035  -0.034   0.044   4.079   0.005  -0.006   0.006  2.786e-01  7.690e-04 -4.782e-04  4.955e-03   8.295   0.987  -0.898   2.936 
   6947945 5246.200   69.276   -0.144    0.103   2.186   0.076  -0.074   0.049   1.075   0.079  -0.074   0.059   3.790   0.009  -0.010   0.005  1.028e-01  4.291e-03 -4.161e-03  1.523e-03   7.368   1.760  -1.367   1.650 
   7038145 5884.700   69.276    0.257    0.100   2.441   0.054  -0.053   0.026   1.428   0.038  -0.045   0.047   3.816   0.013  -0.013   0.006  9.794e-02  4.876e-03 -4.747e-03  1.326e-03   3.268   0.294  -0.234   0.247 
   7103006 6331.600   69.276    0.071    0.099   1.966   0.014  -0.015   0.019   1.497   0.036  -0.037   0.052   4.026   0.006  -0.006   0.007  1.971e-01  1.468e-03 -1.486e-03  2.298e-03   2.158   0.230  -0.211   0.275 
   7106245 5779.700   69.276   -0.188    0.100   1.124   0.018  -0.017   0.016   0.960   0.046  -0.043   0.040   4.318   0.007  -0.007   0.007  6.756e-01  2.137e-03 -2.338e-03  6.160e-03   8.776   1.915  -1.508   1.972 
   7107778 4967.600   69.276    0.034    0.100   2.822   0.088  -0.084   0.072   1.279   0.099  -0.091   0.084   3.643   0.009  -0.009   0.007  5.686e-02  1.447e-03 -1.425e-03  6.177e-04   4.711   1.453  -1.098   1.247 
   7133688 6343.600   69.276    0.028    0.100   1.930   0.058  -0.056   0.032   1.409   0.056  -0.103   0.080   4.011   0.020  -0.021   0.009  1.936e-01  1.298e-02 -1.246e-02  1.992e-03   2.633   0.979  -0.341   0.772 
   7174470 5928.700   69.276    0.192    0.100   2.235   0.048  -0.046   0.021   1.355   0.041  -0.043   0.040   3.870   0.014  -0.014   0.008  1.211e-01  5.802e-03 -5.672e-03  2.206e-03   3.857   0.351  -0.330   0.391 
   7174707 5188.400   69.276   -0.006    0.100   2.079   0.031  -0.032   0.036   1.084   0.046  -0.047   0.050   3.836   0.006  -0.006   0.006  1.206e-01  5.158e-04 -5.431e-04  1.442e-03   8.163   1.187  -0.970   1.412 
   7206837 6282.300   69.276    0.128    0.100   1.566   0.014  -0.014   0.012   1.327   0.038  -0.035   0.036   4.171   0.006  -0.006   0.005  3.454e-01  1.678e-03 -1.892e-03  2.716e-03   2.756   0.343  -0.366   0.463 
   7216846 5007.200   69.276    0.073    0.102   3.143   0.089  -0.100   0.087   1.420   0.106  -0.116   0.108   3.594   0.011  -0.012   0.009  4.566e-02  1.036e-03 -1.020e-03  3.664e-04   3.253   1.221  -0.797   1.005 
   7264595 5509.700   69.276   -0.252    0.103   2.678   0.153  -0.138   0.043   1.283   0.093  -0.092   0.051   3.689   0.024  -0.026   0.005  6.658e-02  7.256e-03 -6.991e-03  9.282e-04   3.543   0.877  -0.664   0.634 
   7282890 6110.300   69.276   -0.014    0.099   2.286   0.031  -0.032   0.053   1.362   0.041  -0.046   0.095   3.853   0.008  -0.008   0.009  1.139e-01  2.479e-03 -2.481e-03  1.097e-03   3.410   0.305  -0.280   0.789 
   7296438 5628.300   69.276    0.208    0.100   1.379   0.019  -0.019   0.031   1.117   0.053  -0.046   0.075   4.207   0.009  -0.008   0.009  4.263e-01  2.308e-03 -1.556e-03  4.794e-03   7.120   1.573  -1.371   2.566 
   7341231 5000.500  180.000   -1.968    0.204   2.657   0.049  -0.049   0.058   0.883   0.044  -0.043   0.057   3.535   0.006  -0.006   0.008  4.708e-02  5.388e-04 -5.324e-04  1.770e-04   8.468   1.562  -1.247   1.859 
   7376493 5396.800   69.276   -0.123    0.101   1.431   0.028  -0.026   0.037   0.876   0.042  -0.033   0.050   4.069   0.009  -0.009   0.008  2.995e-01  8.389e-03 -8.586e-03  5.103e-03  15.090   0.921  -1.264   2.554 
   7383120 6083.500   69.276   -0.112    0.100   1.398   0.048  -0.046   0.027   1.119   0.067  -0.064   0.054   4.195   0.018  -0.018   0.006  4.084e-01  2.635e-02 -2.611e-02  4.874e-03   5.297   1.298  -1.111   1.288 
   7386523 5578.000   69.276   -0.060    0.102   2.021   0.087  -0.080   0.022   1.134   0.060  -0.059   0.033   3.880   0.022  -0.024   0.005  1.368e-01  1.244e-02 -1.204e-02  1.916e-03   6.595   0.996  -0.888   0.746 
   7429287 5667.500   69.276   -0.381    0.100   1.477   0.031  -0.030   0.045   0.896   0.044  -0.043   0.065   4.052   0.010  -0.010   0.010  2.783e-01  8.460e-03 -8.350e-03  3.598e-03  12.550   1.465  -1.420   3.557 
   7448374 5537.500   69.276    0.107    0.100   2.303   0.035  -0.037   0.023   1.284   0.044  -0.042   0.030   3.822   0.008  -0.008   0.006  1.052e-01  2.539e-03 -2.388e-03  1.686e-03   4.589   0.376  -0.318   0.437 
   7529180 6468.800   69.276   -0.024    0.100   1.442   0.021  -0.021   0.019   1.292   0.038  -0.041   0.053   4.231   0.009  -0.009   0.007  4.300e-01  1.181e-02 -1.102e-02  4.373e-03   2.127   0.372  -0.335   0.526 
   7534011 5366.200   69.276    0.292    0.099   1.880   0.041  -0.042   0.022   1.139   0.041  -0.044   0.036   3.945   0.011  -0.011   0.004  1.711e-01  7.102e-03 -6.839e-03  2.158e-03   7.985   0.995  -0.854   0.988 
   7584900 4784.300   69.276    0.284    0.101   3.537   0.101  -0.097   0.081   1.188   0.079  -0.073   0.067   3.415   0.006  -0.007   0.005  2.684e-02  6.487e-04 -6.465e-04  3.415e-04   7.058   1.889  -1.508   1.561 
   7591963 5774.800   69.276    0.011    0.100   1.803   0.045  -0.044   0.025   1.137   0.049  -0.050   0.044   3.981   0.014  -0.014   0.007  1.939e-01  9.872e-03 -9.369e-03  2.991e-03   6.729   0.884  -0.782   0.994 
   7611858 5755.200   69.276    0.021    0.099   1.506   0.057  -0.053   0.025   1.055   0.053  -0.050   0.048   4.105   0.026  -0.026   0.008  3.088e-01  2.828e-02 -2.807e-02  4.304e-03   8.566   1.359  -1.250   1.627 
   7628676 5064.400   69.276   -0.070    0.100   3.024   0.108  -0.107   0.088   1.316   0.121  -0.114   0.102   3.595   0.011  -0.012   0.009  4.752e-02  1.346e-03 -1.323e-03  4.721e-04   3.852   1.482  -1.050   1.212 
   7668623 6361.400   69.276   -0.004    0.100   2.308   0.089  -0.047   0.053   1.424   0.177  -0.067   0.110   3.866   0.015  -0.012   0.012  1.159e-01  2.924e-03 -2.880e-03  1.307e-03   2.770   0.318  -0.864   0.638 
   7680114 5706.000   69.276    0.058    0.100   1.394   0.017  -0.016   0.023   1.060   0.040  -0.037   0.045   4.174   0.006  -0.006   0.006  3.911e-01  9.476e-04 -8.771e-04  5.250e-03   8.544   1.232  -1.190   1.685 
   7700968 4970.000  180.000   -0.517    0.204   1.139   0.043  -0.040   0.064   0.835   0.038  -0.036   0.126   4.246   0.027  -0.027   0.025  5.648e-01  5.335e-02 -5.266e-02  8.951e-03  15.520   0.744  -1.508  14.499 
   7739672 5967.800   69.276    0.085    0.099   1.714   0.045  -0.042   0.023   1.189   0.053  -0.043   0.049   4.044   0.020  -0.017   0.010  2.356e-01  1.548e-02 -1.367e-02  4.172e-03   5.512   0.708  -0.697   1.397 
   7747078 5709.300   69.276   -0.326    0.103   1.894   0.030  -0.030   0.024   1.058   0.045  -0.045   0.037   3.907   0.007  -0.007   0.007  1.558e-01  2.248e-03 -2.168e-03  2.059e-03   7.485   0.789  -0.738   0.980 
   7771282 6068.000   69.276   -0.033    0.100   1.635   0.017  -0.040   0.030   1.245   0.040  -0.098   0.076   4.105   0.007  -0.014   0.011  2.844e-01  2.099e-03 -2.164e-03  4.083e-03   4.083   1.580  -0.491   1.419 
   7799349 4929.500   69.276    0.195    0.100   2.767   0.069  -0.065   0.058   1.302   0.079  -0.074   0.070   3.668   0.007  -0.007   0.006  6.142e-02  1.153e-03 -1.149e-03  5.605e-04   4.826   1.148  -0.955   1.103 
   7799430 4846.000   69.276   -0.159    0.101   2.568   0.059  -0.041   0.036   0.914   0.055  -0.038   0.036   3.579   0.008  -0.008   0.005  5.392e-02  1.020e-03 -1.042e-03  3.417e-04  13.810   1.838  -2.388   1.835 
   7800289 5999.800   69.276   -0.362    0.101   2.868   0.026  -0.039   0.041   1.441   0.033  -0.058   0.064   3.680   0.006  -0.006   0.009  6.102e-02  6.150e-04 -5.961e-04  9.409e-04   2.476   0.237  -0.172   0.330 
   7833440 5914.700   69.276   -0.467    0.103   1.591   0.032  -0.031   0.022   0.947   0.047  -0.045   0.039   4.010   0.011  -0.011   0.008  2.350e-01  7.588e-03 -7.052e-03  2.759e-03   9.235   1.172  -1.088   1.565 
   7870112 5573.900   69.276    0.351    0.099   1.589   0.065  -0.061   0.041   1.122   0.042  -0.044   0.072   4.084   0.027  -0.028   0.006  2.784e-01  2.815e-02 -2.803e-02  5.138e-03   8.051   1.291  -1.079   1.623 
   7871531 4730.700  140.000   -0.474    0.139   0.860   0.008  -0.007   0.011   0.801   0.022  -0.015   0.034   4.471   0.005  -0.004   0.006  1.257e+00  6.414e-03 -5.938e-03  1.766e-03  15.600   0.597  -1.351   1.501 
   7880676 6019.800   69.276    0.048    0.099   1.992   0.049  -0.047   0.020   1.267   0.040  -0.042   0.037   3.941   0.015  -0.016   0.007  1.598e-01  8.748e-03 -8.681e-03  2.559e-03   4.458   0.461  -0.385   0.525 
   7910848 5826.200   69.276    0.110    0.100   1.580   0.051  -0.050   0.030   1.127   0.082  -0.052   0.063   4.093   0.025  -0.023   0.011  2.868e-01  2.482e-02 -2.710e-02  4.372e-03   6.925   1.132  -1.599   1.839 
   7914731 5689.600   69.276   -0.047    0.103   2.790   0.138  -0.114   0.031   1.428   0.068  -0.073   0.031   3.702   0.025  -0.025   0.003  6.567e-02  6.625e-03 -6.414e-03  1.122e-03   2.758   0.462  -0.363   0.274 
   7976303 5827.200   69.276   -0.577    0.102   1.909   0.033  -0.032   0.028   0.992   0.045  -0.043   0.035   3.872   0.008  -0.008   0.007  1.426e-01  2.614e-03 -2.647e-03  2.291e-03   7.641   0.867  -0.793   1.050 
   8012842 5694.000   69.276    0.152    0.100   1.277   0.045  -0.041   0.022   1.040   0.055  -0.051   0.049   4.242   0.023  -0.024   0.007  4.990e-01  3.915e-02 -4.535e-02  4.630e-03   8.595   1.776  -1.695   2.058 
   8016496 6289.500   69.276    0.088    0.100   2.052   0.097  -0.087   0.036   1.452   0.079  -0.121   0.083   3.967   0.027  -0.029   0.006  1.644e-01  1.682e-02 -1.638e-02  2.094e-03   2.541   1.011  -0.408   0.722 
   8018599 5705.600   69.276    0.064    0.100   3.437   0.031  -0.044   0.062   1.677   0.033  -0.047   0.058   3.589   0.006  -0.005   0.003  4.123e-02  1.011e-03 -4.143e-04  9.113e-04   1.752   0.065  -0.060   0.244 
   8019508 5962.200   69.276    0.052    0.100   2.598   0.034  -0.037   0.025   1.430   0.040  -0.055   0.036   3.763   0.008  -0.008   0.007  8.142e-02  1.714e-03 -1.698e-03  1.569e-03   2.909   0.254  -0.194   0.264 
   8026226 6106.900   69.276   -0.272    0.103   2.844   0.027  -0.025   0.035   1.483   0.037  -0.036   0.038   3.700   0.006  -0.005   0.006  6.439e-02  6.947e-04 -6.710e-04  9.837e-04   2.338   0.150  -0.118   0.187 
   8027956 5708.900   69.276    0.042    0.100   1.686   0.047  -0.045   0.024   1.092   0.050  -0.048   0.042   4.022   0.016  -0.016   0.006  2.274e-01  1.351e-02 -1.266e-02  3.199e-03   7.924   1.082  -0.980   1.243 
   8045442 5565.200   69.276   -0.138    0.100   2.995   0.063  -0.076   0.037   1.473   0.055  -0.071   0.056   3.650   0.012  -0.012   0.006  5.463e-02  2.113e-03 -2.199e-03  5.701e-04   2.324   0.324  -0.199   0.490 
   8106950 5705.700   69.276   -0.385    0.101   1.600   0.086  -0.077   0.032   0.923   0.052  -0.050   0.043   3.993   0.031  -0.033   0.005  2.238e-01  2.826e-02 -2.757e-02  3.879e-03  10.910   1.631  -1.471   1.617 
   8114155 5539.500   69.276    0.019    0.100   1.501   0.051  -0.048   0.024   0.985   0.047  -0.046   0.044   4.079   0.021  -0.021   0.007  2.914e-01  2.874e-02 -2.161e-02  4.289e-03  11.500   1.604  -1.443   1.876 
   8150065 6067.200   69.276   -0.033    0.100   1.388   0.018  -0.021   0.015   1.159   0.045  -0.054   0.040   4.217   0.007  -0.008   0.007  4.327e-01  3.636e-03 -3.662e-03  3.996e-03   4.556   1.115  -0.760   1.028 
   8174981 5805.700   69.276   -0.099    0.100   1.947   0.040  -0.041   0.024   1.148   0.053  -0.051   0.037   3.920   0.011  -0.011   0.007  1.560e-01  5.656e-03 -5.539e-03  2.764e-03   6.040   0.746  -0.658   0.739 
   8176564 5845.900   69.276   -0.201    0.100   1.481   0.020  -0.021   0.024   1.059   0.044  -0.044   0.045   4.121   0.007  -0.007   0.006  3.256e-01  1.343e-03 -1.078e-03  4.203e-03   7.877   1.106  -1.089   1.540 
   8179536 6343.700   69.276    0.031    0.100   1.363   0.013  -0.013   0.011   1.273   0.036  -0.036   0.038   4.273   0.006  -0.006   0.006  5.025e-01  3.214e-03 -2.915e-03  5.069e-03   1.989   0.443  -0.384   0.781 
   8179643 6049.200   69.276   -0.402    0.102   1.785   0.057  -0.055   0.031   1.065   0.053  -0.051   0.045   3.961   0.017  -0.017   0.006  1.866e-01  1.234e-02 -1.153e-02  3.180e-03   6.387   0.892  -0.778   1.041 
   8179973 4851.400   69.276    0.007    0.100   3.428   0.052  -0.051   0.057   1.192   0.054  -0.050   0.049   3.444   0.007  -0.007   0.004  2.962e-02  1.495e-04 -1.528e-04  2.503e-04   6.083   1.163  -1.014   1.021 
   8216936 6364.500   69.276   -0.106    0.100   1.862   0.083  -0.073   0.056   1.318   0.097  -0.092   0.095   4.015   0.023  -0.024   0.006  2.027e-01  2.333e-02 -2.381e-02  4.699e-03   3.142   0.893  -0.679   0.927 
   8228742 6181.300   69.276   -0.019    0.100   1.872   0.012  -0.012   0.037   1.383   0.026  -0.023   0.071   4.034   0.004  -0.005   0.008  2.107e-01  1.000e-03 -1.033e-03  3.275e-03   2.918   0.261  -0.213   0.526 
   8241455 5820.700   69.276   -0.094    0.099   2.392   0.045  -0.045   0.019   1.289   0.045  -0.051   0.029   3.789   0.010  -0.010   0.007  9.398e-02  3.183e-03 -3.177e-03  1.705e-03   3.947   0.350  -0.303   0.303 
   8249189 6295.000   69.276   -0.187    0.100   1.613   0.072  -0.071   0.036   1.220   0.062  -0.083   0.065   4.106   0.026  -0.028   0.005  2.888e-01  1.967e-02 -1.961e-02  5.796e-03   3.655   1.204  -0.586   0.854 
   8289241 6085.400   69.276   -0.004    0.100   1.336   0.043  -0.041   0.022   1.131   0.054  -0.059   0.053   4.239   0.019  -0.020   0.006  4.722e-01  3.092e-02 -3.355e-02  4.417e-03   4.792   1.191  -0.947   1.553 
   8298626 5684.700   69.276    0.038    0.099   1.299   0.028  -0.027   0.019   0.999   0.050  -0.047   0.042   4.210   0.012  -0.012   0.007  4.557e-01  1.563e-02 -1.496e-02  4.977e-03  10.020   1.745  -1.629   2.098 
   8321567 5585.200   69.276    0.032    0.101   1.560   0.026  -0.027   0.029   1.018   0.047  -0.045   0.053   4.059   0.009  -0.009   0.009  2.682e-01  5.795e-03 -5.784e-03  4.887e-03  10.290   1.354  -1.245   1.675 
   8360349 6325.500   69.276    0.153    0.099   2.651   0.022  -0.026   0.051   1.723   0.036  -0.030   0.105   3.827   0.006  -0.006   0.010  9.263e-02  1.295e-03 -1.296e-03  9.861e-04   1.650   0.129  -0.119   0.426 
   8367710 6066.300   69.276    0.014    0.100   1.962   0.024  -0.023   0.031   1.270   0.039  -0.037   0.058   3.956   0.008  -0.007   0.008  1.679e-01  2.742e-03 -2.696e-03  1.572e-03   4.343   0.405  -0.378   0.829 
   8394589 6134.800  140.000   -0.270    0.139   1.188   0.019  -0.020   0.018   1.106   0.057  -0.056   0.051   4.332   0.009  -0.009   0.008  6.602e-01  5.623e-03 -4.636e-03  6.044e-03   3.210   1.466  -1.257   0.905 
   8408931 5936.900   69.276   -0.124    0.101   2.856   0.042  -0.045   0.029   1.437   0.053  -0.055   0.034   3.685   0.009  -0.008   0.006  6.192e-02  1.467e-03 -1.608e-03  1.095e-03   2.509   0.231  -0.170   0.217 
   8414062 6279.700   69.276   -0.251    0.100   1.658   0.092  -0.089   0.035   1.162   0.077  -0.060   0.063   4.066   0.039  -0.044   0.008  2.537e-01  3.866e-02 -3.490e-02  5.443e-03   4.606   0.803  -1.052   1.008 
   8416311 6265.800   69.276    0.131    0.100   2.224   0.088  -0.077   0.055   1.428   0.153  -0.082   0.106   3.907   0.016  -0.016   0.008  1.319e-01  7.129e-03 -6.985e-03  1.364e-03   2.954   0.470  -0.885   0.737 
   8424992 5531.800   69.276   -0.127    0.101   1.020   0.016  -0.015   0.032   0.843   0.041  -0.033   0.084   4.347   0.007  -0.006   0.014  7.964e-01  4.220e-03 -4.001e-03  4.811e-03  14.220   1.568  -1.865   8.422 
   8493735 5731.200   69.276   -0.080    0.100   2.574   0.075  -0.070   0.028   1.339   0.060  -0.055   0.044   3.743   0.014  -0.014   0.005  7.851e-02  4.305e-03 -4.221e-03  1.351e-03   3.447   0.355  -0.345   0.282 
   8493800 6039.300   69.276    0.039    0.100   1.459   0.029  -0.030   0.026   1.185   0.053  -0.065   0.067   4.182   0.012  -0.013   0.011  3.800e-01  1.321e-02 -1.245e-02  4.902e-03   4.549   1.305  -0.771   1.431 
   8499940 5624.800   69.276   -0.006    0.100   1.583   0.030  -0.030   0.023   1.027   0.046  -0.047   0.039   4.050   0.010  -0.010   0.007  2.590e-01  7.461e-03 -7.387e-03  4.144e-03   9.775   1.269  -1.171   1.512 
   8561221 5154.600   69.276   -0.164    0.101   3.060   0.050  -0.051   0.049   1.398   0.065  -0.064   0.061   3.611   0.006  -0.007   0.005  4.876e-02  3.055e-04 -3.175e-04  4.262e-04   2.955   0.580  -0.463   0.576 
   8574769 5535.000   69.276    0.341    0.100   1.597   0.021  -0.022   0.023   1.104   0.037  -0.040   0.043   4.074   0.007  -0.007   0.007  2.712e-01  4.140e-03 -4.428e-03  4.551e-03   8.655   1.254  -1.076   1.428 
   8579578 6361.500   69.276    0.054    0.100   2.214   0.029  -0.042   0.039   1.536   0.046  -0.053   0.084   3.934   0.008  -0.010   0.008  1.415e-01  3.076e-03 -2.992e-03  1.276e-03   2.098   0.365  -0.203   0.540 
   8621637 5544.400   69.276    0.094    0.100   1.843   0.043  -0.042   0.022   1.115   0.048  -0.046   0.035   3.954   0.011  -0.011   0.005  1.779e-01  7.201e-03 -6.952e-03  2.055e-03   7.810   0.930  -0.877   0.992 
   8656342 5869.200   69.276   -0.050    0.099   1.583   0.032  -0.032   0.030   1.081   0.050  -0.053   0.053   4.072   0.012  -0.012   0.009  2.720e-01  9.245e-03 -8.907e-03  4.707e-03   7.487   1.121  -1.007   1.296 
   8677016 5383.300   69.276   -0.270    0.101   1.235   0.021  -0.021   0.017   0.859   0.024  -0.019   0.032   4.190   0.012  -0.013   0.007  4.571e-01  1.734e-02 -1.725e-02  8.249e-03  15.710   0.503  -0.808   1.571 
   8694723 6334.400   69.276   -0.359    0.100   1.554   0.018  -0.023   0.019   1.176   0.038  -0.056   0.039   4.124   0.006  -0.008   0.007  3.128e-01  2.243e-03 -2.609e-03  3.120e-03   3.795   0.906  -0.451   0.653 
   8696343 5680.500   69.276   -0.056    0.099   1.117   0.032  -0.031   0.018   0.941   0.048  -0.050   0.045   4.314   0.018  -0.019   0.007  6.730e-01  4.722e-02 -3.071e-02  4.302e-03  10.490   2.129  -1.923   3.238 
   8702606 5408.000   69.276   -0.170    0.100   2.437   0.037  -0.031   0.046   1.225   0.055  -0.043   0.061   3.752   0.006  -0.006   0.004  8.452e-02  4.110e-04 -4.126e-04  1.164e-03   4.523   0.548  -0.428   0.657 
   8738809 5957.900   69.276    0.074    0.100   2.152   0.022  -0.020   0.023   1.307   0.040  -0.036   0.031   3.888   0.006  -0.006   0.007  1.311e-01  8.699e-04 -8.794e-04  2.528e-03   4.163   0.336  -0.328   0.446 
   8776961 5640.100   69.276   -0.126    0.100   1.652   0.030  -0.030   0.023   1.021   0.047  -0.046   0.036   4.010   0.008  -0.008   0.006  2.263e-01  4.664e-03 -4.599e-03  3.949e-03   9.437   1.185  -1.048   1.408 
   8802782 5978.700   69.276    0.254    0.100   2.343   0.091  -0.082   0.039   1.410   0.050  -0.048   0.056   3.846   0.023  -0.023   0.005  1.091e-01  9.700e-03 -9.426e-03  1.750e-03   3.359   0.370  -0.325   0.329 
   8817551 5466.600   69.276    0.030    0.100   2.324   0.075  -0.071   0.024   1.262   0.054  -0.063   0.033   3.804   0.016  -0.016   0.005  9.993e-02  6.411e-03 -6.189e-03  1.612e-03   4.679   0.645  -0.496   0.482 
   8868481 5469.200   69.276   -0.095    0.100   2.419   0.080  -0.076   0.033   1.252   0.063  -0.068   0.051   3.765   0.015  -0.016   0.006  8.781e-02  5.326e-03 -5.127e-03  9.027e-04   4.395   0.728  -0.525   0.710 
   8915084 5878.000   69.276    0.090    0.100   1.519   0.033  -0.035   0.027   1.192   0.058  -0.086   0.069   4.147   0.011  -0.013   0.010  3.369e-01  8.829e-03 -8.790e-03  4.793e-03   5.226   1.847  -0.998   1.580 
   8938364 5660.900   69.276   -0.180    0.100   1.341   0.017  -0.016   0.026   0.953   0.036  -0.036   0.055   4.161   0.006  -0.006   0.008  3.953e-01  8.134e-04 -1.206e-03  5.525e-03  11.680   1.438  -1.392   2.285 
   8940939 6289.200   69.276   -0.402    0.100   1.448   0.049  -0.042   0.030   1.073   0.074  -0.055   0.053   4.146   0.014  -0.014   0.005  3.525e-01  1.856e-02 -1.853e-02  5.964e-03   5.320   0.984  -1.052   1.316 
   8950146 6142.300   69.276   -0.014    0.101   1.304   0.031  -0.032   0.019   1.158   0.049  -0.052   0.046   4.270   0.014  -0.014   0.006  5.226e-01  2.397e-02 -2.581e-02  5.272e-03   3.802   0.954  -0.804   1.048 
   8952800 5697.200   69.276    0.030    0.100   1.959   0.040  -0.041   0.024   1.178   0.047  -0.047   0.040   3.924   0.010  -0.010   0.005  1.565e-01  5.461e-03 -5.320e-03  1.490e-03   6.118   0.729  -0.616   0.713 
   8956017 6349.100   69.276    0.128    0.100   1.861   0.073  -0.065   0.033   1.422   0.057  -0.058   0.067   4.050   0.024  -0.025   0.006  2.191e-01  2.021e-02 -1.972e-02  2.923e-03   2.476   0.412  -0.317   0.599 
   9005973 5793.900   69.276   -0.128    0.100   1.391   0.033  -0.032   0.033   0.981   0.054  -0.049   0.064   4.143   0.013  -0.014   0.010  3.644e-01  1.486e-02 -1.539e-02  5.793e-03   9.954   1.547  -1.505   2.438 
   9025370 5543.600   69.276   -0.033    0.100   0.985   0.014  -0.014   0.016   0.919   0.037  -0.037   0.045   4.415   0.007  -0.007   0.007  9.624e-01  6.351e-03 -5.295e-03  7.553e-03   9.248   1.960  -1.762   2.263 
   9026479 5320.300   69.276   -0.217    0.101   2.237   0.063  -0.062   0.042   1.092   0.067  -0.066   0.054   3.775   0.009  -0.009   0.005  9.732e-02  3.156e-03 -3.130e-03  1.170e-03   6.718   1.363  -1.080   1.205 
   9026685 5585.900   69.276    0.007    0.100   1.732   0.028  -0.029   0.024   1.063   0.045  -0.044   0.039   3.987   0.008  -0.008   0.007  2.046e-01  4.075e-03 -4.069e-03  3.359e-03   8.770   1.017  -0.933   1.141 
   9049593 5889.200   69.276    0.202    0.100   1.426   0.042  -0.040   0.027   1.191   0.051  -0.066   0.065   4.203   0.018  -0.019   0.008  4.080e-01  2.440e-02 -2.410e-02  3.657e-03   4.892   1.447  -0.877   1.415 
   9051235 6019.500   69.276    0.207    0.100   2.113   0.105  -0.095   0.045   1.341   0.065  -0.047   0.070   3.915   0.032  -0.033   0.007  1.417e-01  1.713e-02 -1.578e-02  2.716e-03   3.917   0.449  -0.534   0.614 
   9073645 5951.200   69.276   -0.152    0.100   2.298   0.079  -0.074   0.025   1.263   0.048  -0.053   0.036   3.815   0.020  -0.021   0.006  1.036e-01  7.966e-03 -7.720e-03  1.415e-03   4.056   0.468  -0.380   0.359 
   9073950 4940.300   69.276   -0.166    0.101   3.678   0.073  -0.069   0.067   1.200   0.071  -0.067   0.056   3.384   0.008  -0.008   0.005  2.408e-02  1.274e-04 -1.293e-04  3.221e-04   5.176   1.288  -1.020   1.044 
   9093289 6019.800   69.276   -0.011    0.100   1.416   0.033  -0.034   0.021   1.137   0.058  -0.064   0.059   4.191   0.014  -0.015   0.009  3.998e-01  1.680e-02 -1.823e-02  3.831e-03   5.355   1.342  -1.082   1.675 
   9098294 5775.600   69.276   -0.112    0.100   1.152   0.014  -0.014   0.018   0.990   0.035  -0.036   0.047   4.310   0.006  -0.006   0.007  6.482e-01  1.406e-03 -1.632e-03  6.177e-03   8.267   1.495  -1.275   1.724 
   9116461 6300.500   69.276   -0.116    0.100   1.229   0.030  -0.029   0.019   1.143   0.053  -0.051   0.048   4.316   0.013  -0.013   0.005  6.153e-01  2.683e-02 -2.703e-02  5.805e-03   2.796   0.888  -0.770   1.395 
   9119139 5522.400   69.276    0.200    0.100   1.762   0.074  -0.068   0.026   1.115   0.049  -0.050   0.041   3.992   0.025  -0.026   0.006  2.030e-01  1.957e-02 -1.905e-02  2.877e-03   8.240   1.191  -1.068   1.145 
   9138680 5651.100   69.276    0.129    0.099   2.456   0.054  -0.053   0.023   1.360   0.049  -0.046   0.034   3.791   0.011  -0.012   0.006  9.192e-02  3.952e-03 -3.821e-03  1.506e-03   3.733   0.328  -0.318   0.348 
   9139151 5977.900   69.276    0.045    0.100   1.147   0.014  -0.014   0.013   1.136   0.041  -0.042   0.045   4.374   0.006  -0.006   0.006  7.527e-01  2.525e-03 -2.332e-03  4.885e-03   2.756   1.012  -0.901   1.664 
   9139163 6340.300   69.276    0.076    0.099   1.535   0.014  -0.013   0.014   1.315   0.038  -0.034   0.037   4.184   0.006  -0.006   0.006  3.638e-01  1.989e-03 -2.162e-03  4.140e-03   2.623   0.333  -0.342   0.496 
   9143749 5625.100   69.276   -0.122    0.101   1.631   0.043  -0.042   0.025   0.999   0.051  -0.048   0.041   4.012   0.014  -0.014   0.006  2.303e-01  1.140e-02 -1.099e-02  3.316e-03  10.000   1.304  -1.203   1.383 
   9150095 4810.600   69.276    0.095    0.100   3.972   0.201  -0.189   0.175   1.203   0.149  -0.132   0.132   3.319   0.014  -0.014   0.010  1.917e-02  8.419e-04 -8.299e-04  4.369e-04   6.121   3.283  -2.132   2.516 
   9163769 6408.100   69.276    0.049    0.100   1.535   0.034  -0.033   0.018   1.307   0.040  -0.037   0.049   4.181   0.015  -0.015   0.007  3.608e-01  1.863e-02 -1.814e-02  3.577e-03   2.555   0.339  -0.330   0.616 
   9201604 4994.800   69.276   -0.045    0.100   3.203   0.118  -0.121   0.102   1.231   0.130  -0.124   0.109   3.516   0.014  -0.015   0.011  3.745e-02  7.054e-04 -6.962e-04  3.014e-04   4.916   2.378  -1.503   1.764 
   9202077 6111.200   69.276    0.148    0.100   1.980   0.043  -0.060   0.047   1.443   0.048  -0.149   0.107   3.999   0.012  -0.015   0.011  1.841e-01  5.435e-03 -5.443e-03  1.439e-03   2.816   1.378  -0.364   1.098 
   9204313 5557.900   69.276   -0.158    0.100   1.460   0.027  -0.027   0.035   0.920   0.048  -0.045   0.054   4.072   0.010  -0.010   0.010  2.954e-01  6.690e-03 -6.625e-03  5.396e-03  13.120   1.581  -1.534   2.467 
   9206432 6459.800  140.000    0.165    0.139   1.568   0.016  -0.013   0.017   1.569   0.038  -0.047   0.054   4.242   0.007  -0.007   0.009  4.062e-01  6.035e-03 -6.261e-03  7.515e-03   0.479   0.330  -0.258   0.372 
   9225600 6103.500   69.276    0.219    0.100   1.824   0.040  -0.047   0.031   1.381   0.047  -0.077   0.063   4.055   0.011  -0.013   0.006  2.270e-01  9.283e-03 -9.093e-03  1.363e-03   3.160   0.860  -0.396   0.757 
   9226926 6478.800   69.276   -0.167    0.100   1.622   0.021  -0.018   0.018   1.312   0.048  -0.036   0.049   4.136   0.007  -0.007   0.008  3.074e-01  5.172e-03 -4.991e-03  4.352e-03   2.552   0.275  -0.298   0.523 
   9266926 5649.500   69.276   -0.387    0.099   1.418   0.032  -0.031   0.031   0.856   0.042  -0.042   0.047   4.067   0.010  -0.011   0.007  3.005e-01  1.031e-02 -1.017e-02  4.694e-03  13.930   1.362  -1.437   2.088 
   9287845 6217.500   69.276    0.131    0.100   2.235   0.094  -0.080   0.043   1.395   0.181  -0.055   0.083   3.888   0.024  -0.024   0.008  1.259e-01  1.024e-02 -9.928e-03  1.386e-03   3.167   0.371  -1.013   0.605 
   9289275 5943.100   69.276    0.092    0.100   1.707   0.023  -0.020   0.031   1.191   0.045  -0.040   0.074   4.049   0.008  -0.006   0.011  2.396e-01  2.302e-03 -2.069e-03  2.519e-03   5.583   0.675  -0.634   1.396 
   9292130 5838.000   69.276    0.049    0.100   2.138   0.043  -0.044   0.023   1.262   0.042  -0.045   0.034   3.878   0.011  -0.011   0.005  1.290e-01  5.116e-03 -5.079e-03  1.306e-03   4.671   0.456  -0.378   0.474 
   9328372 6293.100   69.276    0.160    0.100   1.765   0.066  -0.062   0.027   1.387   0.053  -0.049   0.062   4.086   0.024  -0.026   0.007  2.517e-01  2.135e-02 -2.425e-02  3.375e-03   2.684   0.378  -0.348   0.664 
   9353712 5981.900   69.276   -0.144    0.100   2.068   0.017  -0.020   0.024   1.260   0.032  -0.035   0.035   3.906   0.005  -0.005   0.004  1.424e-01  9.107e-04 -8.515e-04  1.972e-03   4.468   0.366  -0.326   0.493 
   9353859 5045.300   69.276   -0.112    0.103   3.329   0.231  -0.231   0.226   1.277   0.187  -0.174   0.188   3.498   0.011  -0.011   0.005  3.455e-02  2.684e-03 -2.388e-03  1.939e-03   4.112   3.120  -1.721   2.402 
   9390670 6308.800   69.276    0.195    0.100   1.715   0.064  -0.059   0.032   1.386   0.051  -0.047   0.067   4.110   0.024  -0.025   0.006  2.743e-01  2.423e-02 -2.379e-02  3.691e-03   2.602   0.354  -0.353   0.697 
   9394953 5589.100   69.276    0.076    0.100   1.681   0.032  -0.032   0.022   1.068   0.047  -0.045   0.038   4.015   0.011  -0.011   0.008  2.246e-01  7.136e-03 -6.961e-03  4.003e-03   8.935   1.113  -1.036   1.236 
   9410862 5930.900   69.276   -0.399    0.100   1.132   0.017  -0.017   0.017   0.916   0.041  -0.039   0.043   4.292   0.007  -0.007   0.008  6.313e-01  2.257e-03 -2.111e-03  5.443e-03   9.316   1.571  -1.392   1.995 
   9414381 5290.700   69.276    0.152    0.100   2.086   0.044  -0.045   0.028   1.173   0.050  -0.055   0.045   3.867   0.009  -0.009   0.005  1.289e-01  3.917e-03 -3.843e-03  1.454e-03   6.720   0.976  -0.733   0.879 
   9414417 6178.700   69.276   -0.075    0.100   1.918   0.015  -0.057   0.050   1.397   0.030  -0.134   0.117   4.016   0.006  -0.017   0.014  1.976e-01  1.350e-03 -1.642e-03  2.969e-03   2.835   1.327  -0.260   1.053 
   9446628 5997.900   69.276   -0.268    0.101   1.847   0.090  -0.082   0.030   1.111   0.057  -0.056   0.048   3.949   0.029  -0.031   0.007  1.753e-01  2.084e-02 -1.813e-02  2.232e-03   6.001   0.895  -0.795   0.945 
   9451741 5579.900   69.276    0.206    0.100   1.241   0.043  -0.039   0.034   1.014   0.052  -0.048   0.063   4.256   0.019  -0.020   0.005  5.290e-01  3.919e-02 -3.911e-02  1.314e-02   9.857   1.955  -1.858   2.862 
   9455860 6391.000   69.276   -0.051    0.100   1.667   0.048  -0.045   0.020   1.309   0.046  -0.044   0.046   4.111   0.019  -0.020   0.007  2.821e-01  1.928e-02 -1.928e-02  2.748e-03   2.848   0.352  -0.305   0.649 
   9457728 6025.000   69.276   -0.344    0.101   1.774   0.032  -0.031   0.023   1.075   0.050  -0.049   0.040   3.971   0.009  -0.009   0.008  1.924e-01  4.463e-03 -4.475e-03  3.121e-03   6.401   0.819  -0.734   0.961 
   9458636 5922.400   69.276   -0.059    0.100   1.691   0.049  -0.049   0.034   1.121   0.051  -0.056   0.053   4.030   0.015  -0.016   0.005  2.311e-01  1.368e-02 -1.339e-02  3.690e-03   6.532   0.991  -0.844   1.077 
   9468847 5863.400   69.276   -0.109    0.100   1.762   0.050  -0.049   0.026   1.101   0.055  -0.052   0.042   3.988   0.016  -0.017   0.007  2.012e-01  1.174e-02 -1.164e-02  3.045e-03   6.850   0.945  -0.861   1.072 
   9512063 5651.100   69.276   -0.332    0.102   1.994   0.029  -0.028   0.029   1.057   0.044  -0.040   0.036   3.862   0.006  -0.006   0.005  1.333e-01  1.078e-03 -1.129e-03  2.325e-03   7.131   0.707  -0.638   0.840 
   9542776 6075.500   69.276   -0.157    0.101   2.458   0.158  -0.138   0.052   1.325   0.069  -0.057   0.059   3.778   0.037  -0.039   0.006  8.875e-02  1.363e-02 -1.278e-02  2.333e-03   3.338   0.469  -0.469   0.363 
   9574283 5014.300   69.276   -0.499    0.101   2.716   0.053  -0.053   0.049   0.990   0.053  -0.051   0.048   3.565   0.007  -0.007   0.005  4.943e-02  5.587e-04 -5.554e-04  2.963e-04   8.620   1.909  -1.520   1.681 
   9579208 6016.600   69.276   -0.295    0.102   1.738   0.027  -0.027   0.024   1.086   0.050  -0.049   0.044   3.993   0.008  -0.008   0.008  2.068e-01  2.349e-03 -2.308e-03  2.702e-03   6.423   0.854  -0.754   1.026 
   9641837 5859.600   69.276   -0.161    0.100   2.151   0.041  -0.043   0.022   1.210   0.045  -0.052   0.036   3.854   0.010  -0.010   0.006  1.212e-01  3.957e-03 -3.896e-03  1.852e-03   4.871   0.555  -0.439   0.496 
   9664694 5894.700   69.276   -0.272    0.100   2.265   0.056  -0.056   0.030   1.197   0.052  -0.053   0.042   3.806   0.012  -0.012   0.005  1.030e-01  4.589e-03 -4.525e-03  1.336e-03   4.550   0.562  -0.450   0.430 
   9693187 6214.000   69.276   -0.164    0.100   1.478   0.023  -0.021   0.015   1.122   0.056  -0.048   0.031   4.148   0.009  -0.008   0.006  3.475e-01  2.900e-03 -2.843e-03  4.788e-03   5.060   0.900  -0.964   0.922 
   9696358 5826.200   69.276   -0.047    0.102   2.068   0.023  -0.029   0.023   1.226   0.038  -0.048   0.032   3.894   0.006  -0.007   0.006  1.384e-01  1.616e-03 -1.551e-03  2.372e-03   5.076   0.513  -0.414   0.534 
   9697131 6106.400   69.276    0.017    0.100   1.859   0.059  -0.022   0.040   1.255   0.144  -0.041   0.089   3.998   0.015  -0.007   0.012  1.955e-01  2.673e-03 -2.620e-03  2.893e-03   4.409   0.471  -1.390   1.153 
   9700430 5739.200   69.276    0.024    0.100   1.436   0.042  -0.038   0.026   1.042   0.062  -0.050   0.050   4.142   0.017  -0.016   0.008  3.519e-01  1.829e-02 -1.790e-02  4.212e-03   8.883   1.506  -1.559   1.839 
   9702369 6281.400   69.276    0.030    0.100   1.371   0.014  -0.015   0.022   1.245   0.037  -0.039   0.058   4.258   0.006  -0.006   0.008  4.827e-01  3.912e-03 -3.851e-03  5.577e-03   2.547   0.561  -0.446   0.704 
   9702752 5438.600   69.276    0.265    0.100   1.647   0.022  -0.023   0.024   1.076   0.039  -0.040   0.047   4.036   0.007  -0.007   0.008  2.411e-01  3.699e-03 -3.655e-03  4.063e-03   9.690   1.218  -1.158   1.479 
   9754284 5923.900   69.276    0.025    0.100   1.568   0.042  -0.030   0.036   1.133   0.110  -0.054   0.087   4.103   0.015  -0.011   0.014  2.952e-01  6.992e-03 -7.072e-03  4.479e-03   6.305   1.127  -1.900   2.192 
   9757640 5427.500   69.276    0.346    0.100   1.760   0.040  -0.039   0.032   1.127   0.037  -0.040   0.062   3.998   0.014  -0.014   0.009  2.065e-01  1.034e-02 -9.810e-03  3.421e-03   8.374   1.070  -0.948   1.238 
   9778067 5897.700   69.276   -0.529    0.102   1.906   0.063  -0.059   0.029   1.013   0.051  -0.048   0.039   3.883   0.018  -0.018   0.006  1.461e-01  9.817e-03 -9.536e-03  2.202e-03   7.131   0.954  -0.837   0.987 
   9787965 6004.700   69.276    0.001    0.100   2.036   0.064  -0.062   0.026   1.258   0.043  -0.053   0.038   3.919   0.018  -0.019   0.004  1.486e-01  1.075e-02 -1.045e-02  1.849e-03   4.486   0.537  -0.414   0.511 
   9788260 5166.100   69.276   -0.183    0.101   2.989   0.157  -0.160   0.127   1.308   0.144  -0.141   0.128   3.602   0.011  -0.012   0.006  4.888e-02  3.004e-03 -2.760e-03  1.468e-03   3.607   1.855  -1.141   1.424 
   9791157 5669.400   69.276   -0.047    0.100   1.922   0.037  -0.038   0.022   1.128   0.049  -0.052   0.036   3.921   0.010  -0.010   0.007  1.585e-01  4.964e-03 -4.723e-03  2.972e-03   6.837   0.804  -0.727   0.824 
   9812421 5129.500   69.276   -0.231    0.100   3.078   0.081  -0.080   0.063   1.240   0.088  -0.083   0.068   3.554   0.009  -0.009   0.006  4.247e-02  7.107e-04 -7.052e-04  3.126e-04   4.181   1.216  -0.890   1.010 
   9812850 6314.400   69.276   -0.125    0.100   1.784   0.016  -0.014   0.027   1.319   0.035  -0.029   0.054   4.054   0.006  -0.005   0.007  2.325e-01  1.509e-03 -1.358e-03  1.779e-03   3.064   0.285  -0.274   0.716 
   9821513 5975.400   69.276   -0.307    0.101   1.646   0.049  -0.047   0.037   1.048   0.053  -0.052   0.054   4.024   0.014  -0.014   0.005  2.341e-01  1.281e-02 -1.264e-02  4.390e-03   7.238   1.081  -0.948   1.885 
   9880787 5670.200   69.276   -0.314    0.102   1.945   0.038  -0.037   0.025   1.040   0.049  -0.048   0.034   3.877   0.009  -0.009   0.006  1.415e-01  3.681e-03 -3.601e-03  2.468e-03   7.515   0.834  -0.760   0.780 
   9893470 5689.200   69.276   -0.054    0.100   3.404   0.112  -0.109   0.035   1.629   0.058  -0.055   0.030   3.584   0.018  -0.019   0.003  4.107e-02  3.494e-03 -2.700e-03  6.528e-04   1.770   0.128  -0.121   0.227 
   9903271 4741.000   69.276    0.355    0.099   3.219   0.142  -0.115   0.102   1.086   0.111  -0.086   0.085   3.458   0.009  -0.009   0.007  3.251e-02  1.154e-03 -1.224e-03  5.910e-04  10.030   3.276  -2.884   2.947 
   9908400 5961.100   69.276    0.160    0.100   2.763   0.025  -0.027   0.025   1.526   0.037  -0.040   0.047   3.738   0.006  -0.006   0.007  7.228e-02  9.335e-04 -9.374e-04  1.138e-03   2.521   0.117  -0.114   0.187 
   9955598 5258.500   69.276    0.029    0.100   0.867   0.013  -0.013   0.013   0.837   0.035  -0.036   0.035   4.485   0.006  -0.008   0.006  1.285e+00  2.511e-03 -2.566e-03  7.864e-03  11.430   2.353  -2.375   4.016 
   9962623 5313.100   69.276   -0.207    0.101   1.338   0.020  -0.018   0.029   0.864   0.025  -0.021   0.044   4.122   0.010  -0.010   0.009  3.613e-01  1.132e-02 -1.112e-02  5.797e-03  15.620   0.400  -0.786   3.281 
   9965715 5938.300   69.276   -0.404    0.100   1.268   0.016  -0.016   0.026   1.053   0.041  -0.040   0.066   4.254   0.006  -0.006   0.011  5.164e-01  2.177e-03 -1.981e-03  4.283e-03   6.304   1.119  -1.001   1.728 
  10003270 6187.800   69.276   -0.181    0.100   2.317   0.075  -0.069   0.035   1.307   0.050  -0.043   0.051   3.824   0.020  -0.020   0.006  1.049e-01  7.803e-03 -7.608e-03  1.116e-03   3.441   0.324  -0.315   0.394 
  10016239 6296.200   69.276   -0.005    0.100   1.281   0.022  -0.023   0.017   1.200   0.046  -0.053   0.049   4.301   0.011  -0.011   0.007  5.697e-01  1.726e-02 -1.696e-02  4.033e-03   2.412   0.820  -0.662   1.379 
  10018963 6163.400   69.276   -0.219    0.100   1.959   0.016  -0.021   0.028   1.235   0.032  -0.037   0.045   3.945   0.006  -0.006   0.005  1.642e-01  1.294e-03 -1.207e-03  2.229e-03   4.266   0.408  -0.338   0.625 
  10019747 5536.200   69.276    0.204    0.100   1.661   0.026  -0.026   0.022   1.088   0.044  -0.044   0.041   4.033   0.008  -0.009   0.007  2.374e-01  4.940e-03 -5.011e-03  4.075e-03   8.962   1.157  -1.079   1.286 
  10024648 6262.500   69.276   -0.006    0.100   1.987   0.050  -0.054   0.039   1.424   0.058  -0.132   0.089   3.986   0.013  -0.014   0.011  1.779e-01  5.565e-03 -5.395e-03  3.034e-03   2.693   1.103  -0.431   0.837 
  10025841 5884.300   69.276    0.197    0.100   1.562   0.081  -0.080   0.046   1.224   0.067  -0.084   0.092   4.135   0.033  -0.036   0.004  3.178e-01  3.976e-02 -3.900e-02  8.467e-03   4.824   1.723  -0.918   1.818 
  10070754 6384.500   69.276   -0.210    0.099   1.269   0.027  -0.027   0.016   1.140   0.051  -0.050   0.050   4.288   0.014  -0.014   0.008  5.574e-01  2.539e-02 -1.366e-02  5.027e-03   2.978   0.857  -0.742   1.082 
  10074716 5729.300   69.276    0.110    0.100   1.409   0.043  -0.041   0.027   1.064   0.086  -0.056   0.060   4.168   0.019  -0.020   0.010  3.816e-01  3.236e-02 -1.718e-02  4.780e-03   8.383   1.643  -2.190   2.204 
  10079226 5834.200   69.276    0.106    0.099   1.130   0.017  -0.018   0.015   1.060   0.046  -0.046   0.041   4.357   0.007  -0.008   0.006  7.352e-01  9.394e-03 -9.177e-03  4.945e-03   5.278   1.464  -1.284   2.560 
  10081026 6077.900   69.276   -0.244    0.101   2.303   0.082  -0.077   0.033   1.262   0.047  -0.054   0.050   3.812   0.021  -0.022   0.005  1.027e-01  8.448e-03 -8.148e-03  1.188e-03   3.836   0.456  -0.360   0.410 
  10088136 5026.500   69.276   -0.400    0.102   2.925   0.210  -0.154   0.146   0.917   0.138  -0.088   0.115   3.468   0.028  -0.030   0.009  3.646e-02  3.867e-03 -3.754e-03  1.011e-03  10.820   3.561  -3.746   3.667 
  10118942 5609.900   69.276   -0.554    0.100   2.014   0.063  -0.060   0.031   0.963   0.051  -0.050   0.038   3.813   0.016  -0.016   0.007  1.176e-01  6.947e-03 -6.727e-03  1.878e-03   8.322   1.255  -1.076   1.135 
  10129349 6372.200   69.276    0.045    0.100   1.517   0.038  -0.036   0.016   1.294   0.039  -0.040   0.046   4.187   0.017  -0.017   0.007  3.698e-01  1.388e-02 -1.321e-02  3.842e-03   2.673   0.374  -0.340   0.657 
  10130853 4772.300   69.276    0.316    0.099   3.739   0.072  -0.070   0.076   1.219   0.064  -0.061   0.065   3.378   0.007  -0.007   0.006  2.332e-02  2.809e-04 -2.801e-04  2.468e-04   6.529   1.416  -1.146   1.302 
  10147635 5792.200   69.276   -0.035    0.100   2.672   0.037  -0.039   0.036   1.407   0.052  -0.038   0.046   3.734   0.006  -0.006   0.004  7.419e-02  1.185e-03 -1.288e-03  1.285e-03   2.985   0.254  -0.225   0.284 
  10162436 6201.800   69.276   -0.059    0.100   1.969   0.020  -0.017   0.027   1.294   0.041  -0.034   0.039   3.960   0.007  -0.005   0.007  1.694e-01  1.301e-03 -1.020e-03  3.332e-03   3.864   0.321  -0.358   0.530 
  10186764 6020.900   69.276   -0.167    0.102   1.620   0.059  -0.056   0.029   1.097   0.056  -0.053   0.052   4.058   0.024  -0.024   0.008  2.561e-01  2.168e-02 -2.105e-02  3.663e-03   6.423   1.018  -0.898   1.246 
  10214328 6070.300   69.276   -0.584    0.102   1.694   0.046  -0.044   0.026   0.985   0.047  -0.044   0.047   3.972   0.016  -0.017   0.009  2.020e-01  1.123e-02 -1.150e-02  2.157e-03   7.489   0.970  -0.879   1.333 
  10215584 5592.500   69.276   -0.015    0.100   1.086   0.026  -0.026   0.016   0.920   0.045  -0.047   0.041   4.329   0.016  -0.016   0.007  7.170e-01  3.572e-02 -2.889e-02  6.071e-03  11.560   2.146  -2.031   2.698 
  10272858 4916.700   69.276   -0.053    0.103   3.525   0.056  -0.056   0.062   1.276   0.058  -0.056   0.059   3.448   0.007  -0.006   0.005  2.910e-02  1.596e-04 -1.584e-04  3.770e-04   4.524   0.918  -0.754   0.876 
  10272923 4829.000   69.276    0.061    0.102   2.704   0.076  -0.070   0.062   1.049   0.083  -0.073   0.067   3.594   0.010  -0.010   0.008  5.306e-02  7.631e-04 -7.649e-04  3.894e-04   9.892   2.869  -2.421   2.494 
  10273246 5878.400   69.276   -0.262    0.100   2.095   0.031  -0.032   0.026   1.160   0.050  -0.050   0.038   3.860   0.007  -0.007   0.006  1.263e-01  1.484e-03 -1.484e-03  2.298e-03   5.310   0.583  -0.527   0.615 
  10295224 5808.300   69.276    0.120    0.100   2.598   0.089  -0.084   0.022   1.429   0.049  -0.054   0.031   3.762   0.019  -0.020   0.005  8.104e-02  6.258e-03 -6.030e-03  1.119e-03   3.039   0.352  -0.281   0.253 
  10319352 5400.100   69.276    0.197    0.099   1.439   0.030  -0.031   0.025   0.982   0.042  -0.043   0.046   4.114   0.014  -0.014   0.008  3.298e-01  1.547e-02 -1.504e-02  5.463e-03  12.900   1.625  -1.618   2.248 
  10322381 5948.000   69.276   -0.361    0.100   1.306   0.058  -0.053   0.026   0.932   0.050  -0.048   0.047   4.174   0.028  -0.029   0.005  4.059e-01  4.389e-02 -4.427e-02  1.180e-02   9.844   1.589  -1.459   2.236 
  10324098 5980.800   69.276   -0.118    0.101   2.068   0.048  -0.049   0.040   1.222   0.048  -0.051   0.069   3.894   0.014  -0.014   0.006  1.381e-01  6.662e-03 -6.520e-03  1.235e-03   4.679   0.550  -0.432   0.852 
  10351059 6094.100   69.276    0.160    0.100   1.783   0.044  -0.045   0.037   1.356   0.047  -0.099   0.095   4.065   0.013  -0.016   0.009  2.377e-01  1.097e-02 -1.109e-02  1.557e-03   3.331   1.210  -0.423   1.130 
  10355856 6318.400   69.276   -0.152    0.100   1.733   0.016  -0.016   0.020   1.301   0.037  -0.035   0.047   4.074   0.006  -0.006   0.006  2.499e-01  2.017e-03 -1.934e-03  2.004e-03   3.112   0.335  -0.292   0.497 
  10385708 5724.400   69.276    0.121    0.100   1.723   0.035  -0.035   0.023   1.134   0.046  -0.049   0.041   4.019   0.012  -0.012   0.008  2.215e-01  8.612e-03 -8.497e-03  3.950e-03   7.190   0.970  -0.855   1.100 
  10394814 4881.900   69.276   -0.199    0.101   3.004   0.080  -0.074   0.061   0.999   0.067  -0.060   0.052   3.482   0.008  -0.008   0.005  3.686e-02  7.015e-04 -7.076e-04  3.700e-04   9.985   2.529  -2.157   2.179 
  10398597 6032.700   69.276    0.112    0.100   1.933   0.071  -0.065   0.032   1.271   0.047  -0.045   0.059   3.969   0.023  -0.023   0.006  1.754e-01  1.453e-02 -1.423e-02  1.760e-03   4.479   0.497  -0.452   0.808 
  10417911 5436.100   69.276    0.137    0.100   1.885   0.055  -0.053   0.024   1.114   0.049  -0.049   0.037   3.934   0.015  -0.015   0.005  1.661e-01  9.692e-03 -9.225e-03  2.240e-03   8.027   1.015  -0.938   0.925 
  10454113 5886.800   69.276   -0.055    0.100   1.224   0.014  -0.014   0.010   1.119   0.036  -0.038   0.026   4.311   0.006  -0.006   0.003  6.109e-01  2.293e-03 -1.949e-03  4.499e-03   4.844   1.061  -0.953   2.299 
  10462940 6068.600   69.276    0.112    0.099   1.252   0.016  -0.017   0.015   1.173   0.046  -0.047   0.046   4.312   0.007  -0.007   0.007  5.977e-01  5.265e-03 -5.296e-03  4.503e-03   3.218   0.963  -0.838   1.505 
  10491771 6432.500   69.276   -0.101    0.100   1.502   0.042  -0.041   0.017   1.256   0.043  -0.048   0.046   4.183   0.018  -0.019   0.007  3.702e-01  2.291e-02 -2.199e-02  4.505e-03   2.770   0.479  -0.356   0.682 
  10518551 5856.200   69.276   -0.267    0.101   2.028   0.038  -0.038   0.026   1.138   0.051  -0.050   0.037   3.879   0.009  -0.009   0.006  1.363e-01  3.525e-03 -3.534e-03  2.087e-03   5.724   0.661  -0.604   0.647 
  10593351 5660.200   69.276    0.151    0.100   3.068   0.027  -0.022   0.071   1.571   0.032  -0.027   0.078   3.660   0.003  -0.004   0.005  5.441e-02  3.652e-04 -5.108e-04  1.033e-03   2.178   0.077  -0.073   0.339 
  10610027 6444.400   69.276   -0.041    0.100   1.461   0.056  -0.052   0.021   1.270   0.043  -0.050   0.045   4.211   0.025  -0.026   0.006  4.074e-01  3.920e-02 -3.895e-02  5.093e-03   2.503   0.459  -0.385   0.517 
  10644253 5994.200   69.276    0.096    0.100   1.110   0.015  -0.016   0.012   1.134   0.046  -0.047   0.044   4.401   0.007  -0.007   0.006  8.290e-01  3.043e-03 -3.140e-03  5.819e-03   2.063   1.119  -0.958   1.692 
  10655953 6186.000   69.276   -0.073    0.099   1.226   0.027  -0.027   0.018   1.115   0.053  -0.052   0.049   4.308   0.013  -0.014   0.007  6.053e-01  2.648e-02 -2.825e-02  3.371e-03   3.653   1.080  -0.942   1.736 
  10670371 5117.300   69.276   -0.119    0.100   2.939   0.082  -0.090   0.060   1.396   0.089  -0.097   0.073   3.646   0.008  -0.008   0.005  5.497e-02  1.569e-03 -1.504e-03  5.471e-04   3.132   0.882  -0.608   0.690 
  10712891 5054.500   69.276   -0.049    0.099   2.839   0.163  -0.162   0.142   1.251   0.150  -0.143   0.142   3.628   0.013  -0.013   0.006  5.452e-02  3.677e-03 -3.436e-03  1.986e-03   4.621   2.597  -1.561   2.135 
  10717090 5556.100   69.276    0.238    0.100   1.484   0.045  -0.043   0.028   1.060   0.046  -0.046   0.055   4.119   0.021  -0.020   0.009  3.236e-01  2.632e-02 -1.845e-02  4.359e-03   9.653   1.537  -1.423   2.109 
  10727922 5831.500   69.276   -0.304    0.100   1.835   0.075  -0.069   0.027   1.045   0.054  -0.052   0.041   3.929   0.023  -0.024   0.006  1.686e-01  1.525e-02 -1.488e-02  2.001e-03   7.362   0.991  -0.906   0.997 
  10730618 6307.900   69.276   -0.006    0.100   1.774   0.018  -0.020   0.022   1.345   0.045  -0.046   0.051   4.068   0.006  -0.007   0.007  2.411e-01  1.894e-03 -1.743e-03  2.509e-03   2.932   0.401  -0.334   0.663 
  10731424 6022.200   69.276   -0.129    0.101   2.522   0.085  -0.080   0.032   1.347   0.059  -0.052   0.044   3.763   0.018  -0.019   0.005  8.386e-02  6.073e-03 -5.846e-03  1.156e-03   3.225   0.343  -0.343   0.306 
  10732098 5605.500   69.276   -0.010    0.100   1.743   0.047  -0.046   0.028   1.059   0.048  -0.051   0.044   3.979   0.014  -0.015   0.005  1.993e-01  1.048e-02 -1.025e-02  2.997e-03   8.697   1.121  -0.993   1.134 
  10794845 5995.300   69.276   -0.195    0.100   1.094   0.048  -0.043   0.018   0.987   0.051  -0.050   0.047   4.353   0.033  -0.034   0.009  7.563e-01  8.430e-02 -8.239e-02  9.147e-03   6.063   1.765  -1.633   4.114 
  10873176 5746.500   69.276   -0.837    0.104   1.911   0.039  -0.038   0.031   0.890   0.042  -0.040   0.038   3.824   0.010  -0.010   0.007  1.275e-01  4.061e-03 -4.012e-03  1.987e-03   9.586   1.277  -1.073   1.190 
  10909629 5994.800   69.276   -0.297    0.101   2.088   0.025  -0.027   0.025   1.201   0.043  -0.046   0.040   3.877   0.006  -0.007   0.008  1.317e-01  9.114e-04 -9.175e-04  2.533e-03   4.685   0.506  -0.407   0.556 
  10923629 6030.800   69.276    0.157    0.100   2.469   0.025  -0.025   0.030   1.450   0.042  -0.042   0.058   3.813   0.007  -0.006   0.008  9.625e-02  1.144e-03 -1.114e-03  1.554e-03   2.984   0.216  -0.197   0.280 
  10959362 5556.400   69.276    0.419    0.102   2.290   0.062  -0.060   0.046   1.360   0.034  -0.036   0.079   3.851   0.016  -0.016   0.007  1.130e-01  7.020e-03 -6.763e-03  1.652e-03   4.266   0.410  -0.374   0.363 
  10963065 5953.300   69.276   -0.188    0.100   1.214   0.016  -0.015   0.016   1.039   0.040  -0.039   0.033   4.286   0.006  -0.006   0.006  5.809e-01  1.404e-03 -1.902e-03  5.308e-03   6.227   1.295  -0.969   1.260 
  10971974 5658.700   69.276   -0.077    0.102   1.139   0.032  -0.031   0.025   0.928   0.050  -0.050   0.060   4.292   0.018  -0.018   0.009  6.247e-01  3.885e-02 -3.799e-02  5.179e-03  11.430   2.220  -1.970   2.923 
  10972252 5891.100   69.276   -0.136    0.101   2.251   0.044  -0.044   0.021   1.254   0.044  -0.049   0.035   3.831   0.011  -0.011   0.007  1.098e-01  4.108e-03 -3.985e-03  1.463e-03   4.310   0.418  -0.339   0.382 
  10972873 5531.700   69.276   -0.057    0.101   1.795   0.024  -0.027   0.028   1.051   0.043  -0.045   0.048   3.951   0.006  -0.007   0.007  1.818e-01  8.712e-04 -8.665e-04  3.144e-03   8.872   0.965  -0.857   1.188 
  10976896 5288.200   69.276   -0.313    0.102   2.086   0.063  -0.063   0.048   0.991   0.065  -0.067   0.061   3.794   0.012  -0.012   0.007  1.088e-01  4.400e-03 -4.302e-03  1.180e-03   8.963   1.962  -1.453   1.792 
  11021413 5231.400   69.276   -0.078    0.100   2.036   0.062  -0.061   0.046   1.044   0.066  -0.065   0.060   3.838   0.010  -0.010   0.006  1.234e-01  4.902e-03 -4.805e-03  1.613e-03   8.719   1.732  -1.360   1.806 
  11026764 5487.100   69.276   -0.108    0.101   2.018   0.029  -0.035   0.031   1.128   0.041  -0.049   0.040   3.880   0.006  -0.006   0.005  1.374e-01  1.881e-03 -1.846e-03  2.192e-03   6.992   0.771  -0.680   0.898 
  11027406 5814.200   69.276   -0.279    0.099   1.295   0.024  -0.024   0.030   0.913   0.046  -0.044   0.065   4.173   0.010  -0.009   0.010  4.202e-01  9.062e-03 -8.856e-03  5.333e-03  11.600   1.646  -1.697   2.854 
  11070918 6565.100   69.276    0.096    0.204   1.797   0.038  -0.041   0.020   1.432   0.086  -0.089   0.052   4.084   0.012  -0.012   0.008  2.465e-01  6.277e-03 -6.281e-03  3.379e-03   2.076   0.449  -0.425   0.412 
  11074380 5000.600   69.276    0.082    0.100   2.639   0.125  -0.125   0.111   1.216   0.124  -0.123   0.126   3.679   0.014  -0.014   0.008  6.603e-02  3.704e-03 -3.572e-03  1.604e-03   5.595   2.645  -1.667   2.292 
  11075448 6463.000   69.276    0.029    0.100   1.564   0.046  -0.043   0.016   1.324   0.043  -0.040   0.047   4.171   0.019  -0.020   0.007  3.469e-01  3.496e-02 -1.047e-02  3.423e-03   2.432   0.312  -0.322   0.551 
  11081729 6438.900   69.276   -0.139    0.099   1.412   0.012  -0.014   0.014   1.278   0.033  -0.035   0.042   4.244   0.006  -0.006   0.007  4.535e-01  3.734e-03 -3.479e-03  5.949e-03   2.079   0.338  -0.303   0.537 
  11082784 5573.100   69.276   -0.259    0.101   1.982   0.058  -0.056   0.031   1.048   0.053  -0.052   0.041   3.863   0.013  -0.013   0.005  1.344e-01  6.864e-03 -6.749e-03  1.717e-03   7.582   0.995  -0.868   0.888 
  11083308 6049.100   69.276   -0.042    0.100   2.063   0.070  -0.066   0.024   1.266   0.044  -0.051   0.037   3.909   0.021  -0.022   0.006  1.432e-01  1.144e-02 -1.106e-02  1.726e-03   4.301   0.494  -0.394   0.493 
  11127479 5791.700   69.276    0.115    0.099   1.340   0.027  -0.024   0.022   1.075   0.070  -0.054   0.051   4.215   0.010  -0.009   0.009  4.468e-01  6.978e-03 -7.045e-03  5.546e-03   7.469   1.590  -1.721   1.967 
  11137075 5381.100   69.276   -0.180    0.100   1.596   0.026  -0.027   0.031   0.925   0.038  -0.039   0.046   3.998   0.006  -0.006   0.007  2.277e-01  3.408e-03 -3.249e-03  3.941e-03  13.320   1.373  -1.315   1.721 
  11138101 5851.800   69.276   -0.219    0.101   2.285   0.080  -0.075   0.024   1.213   0.053  -0.057   0.033   3.802   0.020  -0.020   0.006  1.011e-01  7.665e-03 -7.416e-03  1.556e-03   4.496   0.600  -0.475   0.389 
  11188219 5747.400   69.276    0.089    0.100   1.300   0.035  -0.032   0.020   1.037   0.056  -0.051   0.048   4.226   0.016  -0.017   0.008  4.729e-01  1.372e-02 -2.621e-02  5.450e-03   8.514   1.695  -1.608   2.039 
  11193681 5419.600   69.276    0.137    0.102   2.377   0.031  -0.037   0.026   1.315   0.044  -0.047   0.030   3.805   0.006  -0.006   0.004  9.813e-02  1.485e-03 -1.367e-03  1.508e-03   4.343   0.386  -0.306   0.435 
  11244118 5447.100   69.276    0.224    0.100   1.580   0.016  -0.016   0.032   1.076   0.033  -0.034   0.058   4.071   0.005  -0.006   0.007  2.725e-01  4.892e-04 -6.357e-04  4.414e-03   9.678   1.209  -1.098   2.093 
  11253226 6498.800   69.276   -0.151    0.100   1.687   0.037  -0.016   0.050   1.638   0.100  -0.043   0.152   4.196   0.012  -0.007   0.019  3.395e-01  3.431e-03 -2.880e-03  1.214e-02   1.635   0.272  -0.256   1.022 
  11294717 5612.000   69.276    0.061    0.100   1.892   0.084  -0.078   0.031   1.131   0.055  -0.054   0.037   3.937   0.024  -0.025   0.005  1.664e-01  1.649e-02 -1.583e-02  3.059e-03   7.127   1.042  -0.933   0.881 
  11307875 4939.400   69.276    0.038    0.102   3.953   0.161  -0.171   0.159   1.389   0.157  -0.158   0.154   3.386   0.015  -0.017   0.014  2.246e-02  5.963e-04 -5.890e-04  2.621e-04   3.484   1.987  -1.221   1.499 
  11389393 5986.800   69.276    0.140    0.100   1.828   0.054  -0.047   0.031   1.242   0.049  -0.046   0.047   4.008   0.015  -0.015   0.005  2.029e-01  1.092e-02 -1.075e-02  2.419e-03   4.903   0.583  -0.538   0.776 
  11389437 5888.800   69.276   -0.023    0.099   1.655   0.031  -0.033   0.021   1.113   0.046  -0.052   0.038   4.046   0.009  -0.009   0.006  2.454e-01  6.741e-03 -6.842e-03  3.271e-03   6.830   0.989  -0.843   1.123 
  11395018 5387.400   69.276    0.151    0.099   2.150   0.037  -0.042   0.023   1.219   0.044  -0.052   0.032   3.858   0.007  -0.007   0.004  1.225e-01  3.002e-03 -2.924e-03  1.556e-03   5.793   0.684  -0.496   0.565 
  11401156 4969.100   69.276    0.016    0.100   2.465   0.097  -0.089   0.076   1.061   0.104  -0.091   0.086   3.679   0.012  -0.012   0.008  7.076e-02  2.424e-03 -2.420e-03  9.472e-04   8.720   3.087  -2.435   2.750 
  11401708 5661.500   69.276    0.206    0.100   2.546   0.031  -0.029   0.028   1.418   0.039  -0.047   0.025   3.776   0.006  -0.006   0.006  8.567e-02  1.184e-03 -1.335e-03  1.621e-03   3.295   0.254  -0.206   0.300 
  11414712 5427.100   69.276   -0.174    0.100   2.242   0.035  -0.038   0.031   1.162   0.051  -0.053   0.040   3.801   0.007  -0.007   0.004  1.031e-01  8.106e-04 -7.987e-04  1.297e-03   5.735   0.809  -0.614   0.769 
  11454149 6215.900   69.276   -0.233    0.100   1.129   0.028  -0.028   0.018   1.058   0.051  -0.050   0.052   4.356   0.017  -0.018   0.008  7.374e-01  3.966e-02 -3.967e-02  6.055e-03   3.578   1.228  -1.087   1.248 
  11460626 5881.300   69.276   -0.144    0.099   2.133   0.068  -0.065   0.022   1.204   0.050  -0.055   0.038   3.859   0.018  -0.019   0.006  1.235e-01  8.560e-03 -8.428e-03  1.821e-03   4.896   0.633  -0.502   0.500 
  11467550 5857.600   69.276   -0.080    0.100   1.925   0.063  -0.062   0.038   1.160   0.056  -0.056   0.056   3.933   0.018  -0.018   0.005  1.624e-01  1.123e-02 -1.075e-02  2.228e-03   5.842   0.829  -0.690   0.976 
  11496573 4963.300   69.276   -0.046    0.100   3.445   0.163  -0.157   0.123   1.252   0.137  -0.125   0.108   3.460   0.010  -0.010   0.007  3.055e-02  1.302e-03 -1.259e-03  6.458e-04   4.705   2.231  -1.479   1.614 
  11506988 6318.600   69.276   -0.230    0.100   1.857   0.040  -0.038   0.023   1.219   0.040  -0.044   0.042   3.986   0.014  -0.013   0.008  1.901e-01  8.410e-03 -8.371e-03  2.607e-03   4.044   0.475  -0.366   0.562 
  11507653 5658.600   69.276    0.112    0.100   1.595   0.047  -0.045   0.023   1.078   0.048  -0.048   0.043   4.064   0.018  -0.019   0.007  2.650e-01  1.455e-02 -1.120e-02  4.122e-03   8.626   1.245  -1.118   1.392 
  11558593 5056.700   69.276   -0.263    0.101   2.893   0.134  -0.127   0.117   1.100   0.139  -0.123   0.124   3.556   0.017  -0.017   0.013  4.541e-02  1.625e-03 -1.598e-03  4.431e-04   6.434   3.358  -2.291   2.832 
  11611414 6076.500   69.276   -0.074    0.100   1.662   0.051  -0.051   0.029   1.157   0.076  -0.055   0.050   4.060   0.023  -0.022   0.009  2.527e-01  1.950e-02 -1.974e-02  3.857e-03   5.446   0.849  -1.130   1.003 
  11620833 4863.500   69.276    0.269    0.099   3.673   0.140  -0.155   0.163   1.393   0.153  -0.159   0.174   3.451   0.015  -0.018   0.017  2.809e-02  4.968e-04 -4.949e-04  3.451e-04   3.939   2.351  -1.406   1.884 
  11674236 5369.300   69.276    0.121    0.100   2.021   0.044  -0.044   0.027   1.148   0.050  -0.049   0.043   3.886   0.011  -0.011   0.007  1.387e-01  5.229e-03 -5.175e-03  1.965e-03   7.100   0.887  -0.766   0.861 
  11713510 5703.400   69.276   -0.143    0.100   1.586   0.022  -0.020   0.028   1.009   0.042  -0.038   0.047   4.041   0.006  -0.006   0.007  2.528e-01  1.301e-03 -1.420e-03  4.460e-03   9.523   1.129  -1.021   1.417 
  11717120 4981.500   69.276   -0.365    0.101   2.210   0.080  -0.061   0.061   0.867   0.068  -0.048   0.057   3.687   0.009  -0.009   0.005  8.017e-02  2.974e-03 -3.103e-03  1.779e-03  13.800   1.868  -2.593   2.200 
  11722551 4899.100   69.276    0.409    0.099   2.199   0.065  -0.061   0.062   1.089   0.076  -0.070   0.079   3.790   0.007  -0.008   0.007  1.023e-01  2.512e-03 -2.548e-03  1.521e-03   9.780   2.568  -2.128   2.664 
  11723674 5948.100   69.276   -0.062    0.100   2.444   0.064  -0.061   0.028   1.332   0.058  -0.047   0.043   3.786   0.014  -0.015   0.006  9.128e-02  4.937e-03 -4.837e-03  1.034e-03   3.511   0.325  -0.329   0.328 
  11771760 5638.200   69.276   -0.101    0.100   2.947   0.051  -0.009   0.045   1.457   0.052  -0.018   0.047   3.661   0.004  -0.004   0.003  5.683e-02  1.570e-04 -7.093e-04  7.718e-04   2.414   0.125  -0.136   0.275 
  11772920 5237.100   69.276   -0.092    0.100   0.834   0.013  -0.011   0.018   0.789   0.037  -0.030   0.054   4.492   0.007  -0.006   0.009  1.360e+00  8.414e-03 -8.814e-03  7.147e-03  13.300   2.108  -2.520   4.295 
  11802968 4816.400   69.276   -0.133    0.101   2.405   0.032  -0.023   0.042   0.879   0.045  -0.028   0.046   3.619   0.010  -0.012   0.008  6.321e-02  1.300e-03 -1.504e-03  8.742e-04  14.980   1.204  -2.026   2.074 
  11817562 5835.300   69.276    0.059    0.100   2.455   0.096  -0.090   0.029   1.364   0.055  -0.054   0.042   3.792   0.022  -0.023   0.006  9.196e-02  8.303e-03 -7.908e-03  1.395e-03   3.528   0.412  -0.390   0.311 
  11873252 4819.800   69.276   -0.355    0.102   3.328   0.144  -0.098   0.092   0.871   0.082  -0.046   0.056   3.334   0.014  -0.015   0.006  2.359e-02  1.345e-03 -1.323e-03  4.691e-04  14.020   2.069  -3.238   2.336 
  12020532 5163.100   69.276    0.021    0.100   3.833   0.140  -0.129   0.144   1.670   0.136  -0.122   0.157   3.493   0.010  -0.010   0.007  2.960e-02  1.136e-03 -1.123e-03  5.973e-04   1.712   0.585  -0.401   0.473 
  12069127 6180.700   69.276    0.076    0.100   2.310   0.014  -0.022   0.051   1.583   0.027  -0.033   0.107   3.910   0.004  -0.006   0.011  1.284e-01  8.861e-04 -8.815e-04  1.181e-03   2.115   0.208  -0.141   0.784 
  12069569 6032.900   69.276   -0.109    0.100   2.285   0.090  -0.082   0.035   1.291   0.049  -0.049   0.053   3.830   0.024  -0.024   0.005  1.076e-01  9.886e-03 -9.453e-03  9.926e-04   3.832   0.422  -0.372   0.500 
  12117868 5780.900   69.276   -0.108    0.099   1.265   0.043  -0.041   0.025   0.962   0.054  -0.050   0.055   4.218   0.022  -0.022   0.008  4.776e-01  2.064e-02 -2.038e-02  5.722e-03  10.190   1.868  -1.694   2.154 
  12265063 5708.300   69.276   -0.268    0.101   1.562   0.052  -0.049   0.028   0.952   0.049  -0.047   0.045   4.028   0.020  -0.021   0.008  2.489e-01  1.658e-02 -1.710e-02  4.361e-03  10.680   1.402  -1.324   1.735 
  12317678 6532.900   69.276   -0.300    0.204   1.851   0.019  -0.019   0.026   1.453   0.044  -0.045   0.057   4.066   0.006  -0.006   0.007  2.293e-01  2.180e-03 -1.856e-03  4.099e-03   1.992   0.223  -0.210   0.254 
  12366681 6314.200   69.276    0.150    0.100   2.668   0.048  -0.086   0.064   1.613   0.050  -0.196   0.126   3.798   0.011  -0.017   0.014  8.553e-02  1.444e-03 -1.459e-03  1.745e-03   2.103   0.660  -0.200   0.574 

